Primes in arithmetic progressions to large moduli, and Goldbach beyond the square-root barrier

We show the primes have level of distribution $66/107\approx 0.617$ using triply well-factorable weights. This gives the highest level of distribution for primes in any setting, improving on the prior record level $3/5=0.60$ of Maynard. We also extend this level to $5/8=0.625$, assuming Selberg's eigenvalue conjecture. As applications of the method, we obtain new upper bounds for twin primes and for Goldbach representations of even numbers $a$. For the Goldbach problem, this is the first use of a level of distribution beyond the square-root barrier, and leads to the greatest improvement on the problem since Bombieri-Davenport from 1966. Our proof optimizes the Deshouillers-Iwaniec spectral large sieve estimates, both in the exceptional spectrum and uniformity in the residue $a$, refining Drappeau-Pratt-Radziwill and Assing-Blomer-Li.

==> anc/PrimeAPGoldbach.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    504181,       8351]
NotebookOptionsPosition[    494682,       8215]
NotebookOutlinePosition[    495018,       8230]
CellTagsIndexPosition[    494975,       8227]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "COMPUTATIONS", " ", "FOR", " ", "ARTICLE", " ", "\[IndentingNewLine]", 
    "`Primes", " ", "in", " ", "arithmetic", " ", "progressions", " ", "to", 
    " ", "large", " ", "moduli"}], ",", " ", 
   RowBox[{"twin", " ", "primes"}], ",", 
   RowBox[{
    RowBox[{"and", " ", "Goldbach", " ", 
     RowBox[{"representations", "'"}], " ", "\[IndentingNewLine]", "by", " ", 
     "Jared", " ", "Duker", " ", "Lichtman", " ", "and", " ", "appendix", " ",
      "with", " ", "Sary", " ", "Drappeau", " ", 
     RowBox[{"(", "2023", ")"}], "\[IndentingNewLine]", "\[IndentingNewLine]",
      "Contents", " ", "consist", " ", "of", " ", "#3"}], ":", " ", 
    RowBox[{"Goldbach", " ", "bound", "\[IndentingNewLine]", 
     RowBox[{"N", ".", "B", ".", " ", "in"}], " ", "order", " ", "to", " ", 
     "run"}]}], ",", " ", 
   RowBox[{"#3", " ", "requires", " ", 
    RowBox[{"SieveFunction", ".", "m"}], " ", "package", " ", 
    RowBox[{"(", "Galway", ")"}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",\

 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQXbY1cmJN7RvHU7c0Z4Bo7nyBq651bxy/HFW+BqJ9
DV4/BNFCTM8fg+inEu2JZ4H0jEkdGSD6x9arAueAtI2diSCI3pcjNvMikD6h
pD8fRHPxNm6QmfPGsZljyw4Qfe4Y5z4Q3Sr25TyIvuCgdx1EH1J3B9NPvh4S
kQXSU6ZckgbRMvtn6IDo1wyWTiD6m5mkP4i+I1eUAaKjp//IBdGNHMuKQLS8
7YRKEP3oumkTiBZplpkGov/8FJsDouf897oMomcFdoPpyCw72ykCbx1Vtvg5
gmgNhWQvEM0mON8bRF/frzwJRBdMK54Kopf1FcwG0X0MHWDa8E//EhAtIPsI
TAMALvylXA==
  "],ExpressionUUID->"006d00b7-d2e3-4990-9f41-f2b5bed55b54"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"#3", ":", " ", 
     RowBox[{
     "COMPUTE", " ", "UPPER", " ", "BOUND", " ", "FOR", " ", "TWIN", " ", 
      "PRIMES"}]}], ",", " ", 
    RowBox[{"section", " ", "7"}]}], "*)"}], "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.83997121851558*^9, 3.839971256185417*^9}, 
   3.839971330524413*^9, {3.901007074811359*^9, 3.901007074906231*^9}, {
   3.901535531612795*^9, 
   3.9015355322288923`*^9}},ExpressionUUID->"b257ab24-6c9d-4321-bdda-\
23531c3854b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Parameters", ",", " ", 
    RowBox[{"as", " ", "in", " ", "Eq", " ", 
     RowBox[{"(", "7.14", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Goldbach", " ", "with", " ", "alpha"}], "=", "1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SelbT", "=", 
    RowBox[{"7", "/", "32"}]}], "\[IndentingNewLine]", 
   RowBox[{"R", "=", ".2445"}], "\n", 
   RowBox[{"T3", "=", ".224"}], "\n", 
   RowBox[{"T2", "=", ".205"}], "\n", 
   RowBox[{"Midpt", "=", ".169"}], " ", "\[IndentingNewLine]", 
   RowBox[{"T1", "=", ".163"}], "\n", 
   RowBox[{"R1", "=", ".128"}], "\n", 
   RowBox[{"Eps", "=", ".002"}], "\[IndentingNewLine]", 
   RowBox[{"thetaEps", "=", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "-", "SelbT", "-", 
         RowBox[{"3", "Eps"}]}], ")"}], "/", "8"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"4", "SelbT"}]}], ")"}], "-", 
         RowBox[{"Eps", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"4", "SelbT"}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"6", "SelbT"}]}], ")"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8351880812869263`*^9, 3.835188130410008*^9}, {
   3.835188186799775*^9, 3.8351882425661373`*^9}, {3.8351884349375877`*^9, 
   3.835188452774262*^9}, {3.835197483019239*^9, 3.835197484806019*^9}, {
   3.8351976744568768`*^9, 3.835197674711347*^9}, {3.835197882172068*^9, 
   3.835197882239994*^9}, {3.835197937765727*^9, 3.835197937846478*^9}, {
   3.835197975744822*^9, 3.835197975850752*^9}, {3.8351980693332243`*^9, 
   3.835198069683189*^9}, {3.835198149250848*^9, 3.835198150962781*^9}, {
   3.835198208813279*^9, 3.8351982089046507`*^9}, {3.8351982724612427`*^9, 
   3.8351982725707207`*^9}, {3.835198303471249*^9, 3.835198303557913*^9}, {
   3.835198338925168*^9, 3.835198364124956*^9}, {3.8351984110936317`*^9, 
   3.835198441192226*^9}, {3.835198474205762*^9, 3.835198474976474*^9}, {
   3.835198524322062*^9, 3.835198524442383*^9}, {3.835198563845727*^9, 
   3.835198564308996*^9}, {3.835198608662293*^9, 3.835198608733181*^9}, {
   3.8351987412948637`*^9, 3.8351987527195*^9}, {3.835198795195126*^9, 
   3.8351987954670563`*^9}, 3.835198930309431*^9, {3.835199127674271*^9, 
   3.83519912776136*^9}, {3.835199290974815*^9, 3.835199291337254*^9}, {
   3.835199534830895*^9, 3.835199535050543*^9}, {3.835199566027666*^9, 
   3.8351995660856247`*^9}, {3.835199596448391*^9, 3.835199599282895*^9}, {
   3.8351996388896723`*^9, 3.835199639361836*^9}, {3.8351998712361517`*^9, 
   3.835199871409842*^9}, {3.83520002021478*^9, 3.835200020300405*^9}, {
   3.835200132666395*^9, 3.835200132752606*^9}, {3.8352002862134647`*^9, 
   3.835200286321999*^9}, {3.835200392618949*^9, 3.835200397216628*^9}, {
   3.835200502798708*^9, 3.835200503776528*^9}, {3.835200645431196*^9, 
   3.83520064549542*^9}, {3.8352007574083138`*^9, 3.8352007578264837`*^9}, {
   3.835200869411684*^9, 3.835200869504593*^9}, {3.835200999713862*^9, 
   3.835201026371478*^9}, {3.835201058752458*^9, 3.835201093184012*^9}, {
   3.835201125487404*^9, 3.835201125553111*^9}, {3.835201181604869*^9, 
   3.835201194717914*^9}, {3.835201308237669*^9, 3.835201329167223*^9}, {
   3.835201515498955*^9, 3.8352015155368557`*^9}, {3.8352016246741657`*^9, 
   3.835201643847218*^9}, {3.835201886428461*^9, 3.835201887951107*^9}, 
   3.835911467968075*^9, {3.835911601769405*^9, 3.8359116020327997`*^9}, 
   3.835911682448201*^9, {3.8359119279307747`*^9, 3.835911962676663*^9}, 
   3.835912083127222*^9, {3.8359121478221893`*^9, 3.835912147920505*^9}, {
   3.8359122031028852`*^9, 3.835912203383173*^9}, {3.8359122560280333`*^9, 
   3.8359122560825787`*^9}, {3.835912348738414*^9, 3.835912349056632*^9}, {
   3.8359124255708714`*^9, 3.835912426636593*^9}, {3.835912482804006*^9, 
   3.835912482836288*^9}, {3.8359125558046923`*^9, 3.835912557518867*^9}, {
   3.8359126245453167`*^9, 3.835912624673963*^9}, {3.835912669170451*^9, 
   3.835912670532893*^9}, {3.8359127176375237`*^9, 3.8359127180556793`*^9}, {
   3.835912766070252*^9, 3.835912767617065*^9}, {3.835912829712943*^9, 
   3.835912829785625*^9}, {3.835912862491539*^9, 3.835912863733245*^9}, {
   3.835912938318927*^9, 3.835912938403974*^9}, {3.835912987320746*^9, 
   3.835912989349174*^9}, {3.835913025602107*^9, 3.835913025666059*^9}, {
   3.835913092660089*^9, 3.835913093981613*^9}, {3.835913137654215*^9, 
   3.83591313783484*^9}, {3.8359132680695877`*^9, 3.8359132693008423`*^9}, {
   3.835913303504539*^9, 3.835913303663178*^9}, {3.835913361288414*^9, 
   3.83591336280862*^9}, {3.8359134003055353`*^9, 3.8359134004178753`*^9}, {
   3.8359134457887497`*^9, 3.8359134482818413`*^9}, {3.835913500713276*^9, 
   3.835913500856985*^9}, {3.835913547587267*^9, 3.835913548003734*^9}, {
   3.8359136045778217`*^9, 3.835913604717203*^9}, {3.835913661671574*^9, 
   3.835913692656639*^9}, {3.83591376093027*^9, 3.83591376206738*^9}, {
   3.8359138008863173`*^9, 3.8359138013039103`*^9}, {3.835913877552375*^9, 
   3.8359138784180937`*^9}, {3.835913935486532*^9, 3.835913936438065*^9}, {
   3.8359140002871723`*^9, 3.835914000669652*^9}, 3.835914109107649*^9, {
   3.835914201282155*^9, 3.835914201394383*^9}, {3.8359143846369457`*^9, 
   3.835914385547784*^9}, {3.835914459731639*^9, 3.8359144598059483`*^9}, {
   3.835914512943263*^9, 3.835914513164798*^9}, {3.835914551759753*^9, 
   3.8359145518062353`*^9}, {3.8359146122589817`*^9, 3.835914612645671*^9}, {
   3.835914697847334*^9, 3.835914698314889*^9}, {3.835914747898094*^9, 
   3.835914748978689*^9}, {3.835914795146739*^9, 3.835914795226969*^9}, {
   3.835914836078899*^9, 3.835914836108327*^9}, {3.8359150697884207`*^9, 
   3.835915069859223*^9}, {3.835915119243565*^9, 3.835915119337105*^9}, {
   3.8359151861720133`*^9, 3.835915188021675*^9}, {3.8359152525877047`*^9, 
   3.8359152541361637`*^9}, {3.8359152911052723`*^9, 3.835915291363882*^9}, {
   3.835915343000005*^9, 3.835915350146873*^9}, {3.835915432873098*^9, 
   3.83591543484855*^9}, {3.8359155221180277`*^9, 3.835915522220398*^9}, {
   3.8359156072683992`*^9, 3.8359156073355722`*^9}, {3.8359156411285877`*^9, 
   3.835915641181625*^9}, 3.83591580862403*^9, {3.835915979042532*^9, 
   3.835915983272901*^9}, {3.8359161800805273`*^9, 3.8359161801452093`*^9}, {
   3.8359164295756617`*^9, 3.835916429629929*^9}, {3.835916584305545*^9, 
   3.835916585504303*^9}, {3.8359167813408422`*^9, 3.8359167813878307`*^9}, {
   3.83591704280468*^9, 3.835917042886139*^9}, {3.835917261795127*^9, 
   3.835917276625866*^9}, {3.835917449982628*^9, 3.8359174500471373`*^9}, {
   3.835917498148362*^9, 3.83591749903181*^9}, {3.835917536533868*^9, 
   3.835917569980556*^9}, {3.835917603582533*^9, 3.835917604546238*^9}, {
   3.835917649416851*^9, 3.835917649499784*^9}, {3.835917695100321*^9, 
   3.8359177212990313`*^9}, {3.83591776733407*^9, 3.835917767415345*^9}, {
   3.835917909554112*^9, 3.835917909588193*^9}, {3.835918191467228*^9, 
   3.835918191547098*^9}, 3.8375510760223722`*^9, 3.839511667549424*^9, {
   3.839940601604528*^9, 3.839940625516739*^9}, {3.839942230302676*^9, 
   3.83994227595417*^9}, {3.839968269502234*^9, 3.839968269561459*^9}, {
   3.8399683667700367`*^9, 3.839968368565723*^9}, {3.839968568885357*^9, 
   3.83996857479685*^9}, 3.8399713271987467`*^9, {3.881527598397994*^9, 
   3.881527600860435*^9}, 3.8822930638837013`*^9, 3.882293381658825*^9, {
   3.8822938260842657`*^9, 3.882293892602625*^9}, {3.88229426146216*^9, 
   3.882294263221599*^9}, {3.882294395869019*^9, 3.8822943959669733`*^9}, {
   3.882294675541844*^9, 3.882294678220233*^9}, {3.882295038096936*^9, 
   3.8822950433032217`*^9}, {3.88229568257942*^9, 3.882295682714635*^9}, 
   3.88229591347858*^9, {3.882296169818788*^9, 3.882296192719449*^9}, {
   3.88229636874679*^9, 3.882296370134233*^9}, {3.882296554265243*^9, 
   3.882296555492444*^9}, {3.882367924248062*^9, 3.882367931550604*^9}, {
   3.882368047694076*^9, 3.882368054342025*^9}, {3.882368085235654*^9, 
   3.88236810312707*^9}, 3.882368140571995*^9, {3.882368575406993*^9, 
   3.882368580839301*^9}, {3.882368611118702*^9, 3.882368613720024*^9}, {
   3.882368748974184*^9, 3.8823687514279337`*^9}, {3.882369130717124*^9, 
   3.882369132099598*^9}, {3.882374305768029*^9, 3.8823743079563293`*^9}, {
   3.882374457964603*^9, 3.882374458072877*^9}, {3.882375578622863*^9, 
   3.882375607660717*^9}, {3.88237598612914*^9, 3.8823759885034847`*^9}, {
   3.882376232919683*^9, 3.8823762785508833`*^9}, {3.882376685218799*^9, 
   3.882376713573522*^9}, {3.882378327053418*^9, 3.882378352579883*^9}, {
   3.882378532147627*^9, 3.8823785377633047`*^9}, {3.882378775519804*^9, 
   3.882378781806787*^9}, {3.882379298611682*^9, 3.882379320412883*^9}, {
   3.882380102010983*^9, 3.8823801024701433`*^9}, {3.882380428851893*^9, 
   3.882380436915165*^9}, 3.882380606187373*^9, {3.8831985076112843`*^9, 
   3.883198508023798*^9}, 3.884167478625163*^9, {3.884167999919052*^9, 
   3.884168000783615*^9}, {3.8841681171610947`*^9, 3.884168117733327*^9}, {
   3.884168156209311*^9, 3.8841681694949903`*^9}, {3.884168646974349*^9, 
   3.884168649749341*^9}, {3.8841692821501017`*^9, 3.884169288832486*^9}, {
   3.894294394557197*^9, 3.8942944090947742`*^9}, {3.894294494211076*^9, 
   3.8942944984881887`*^9}, {3.8942945409086018`*^9, 
   3.8942945454754267`*^9}, {3.894295475019153*^9, 3.894295479376528*^9}, 
   3.894295541139202*^9, {3.894295590619403*^9, 3.894295592347245*^9}, 
   3.894622453433537*^9, {3.895649439875988*^9, 3.895649439957446*^9}, {
   3.8956502668883533`*^9, 3.8956502910227013`*^9}, {3.895650637839147*^9, 
   3.895650637959627*^9}, {3.895651059059505*^9, 3.895651059156445*^9}, {
   3.895651207600477*^9, 3.895651217789382*^9}, {3.895651640893217*^9, 
   3.895651651232725*^9}, {3.895652057173356*^9, 3.895652058038129*^9}, {
   3.89565226589212*^9, 3.895652265962803*^9}, {3.897324413008326*^9, 
   3.897324421713842*^9}, {3.897328182664537*^9, 3.897328183275436*^9}, {
   3.8973283350290117`*^9, 3.897328335068141*^9}, {3.897328437701086*^9, 
   3.897328439015387*^9}, {3.897474222883264*^9, 3.897474234570643*^9}, {
   3.897474269173848*^9, 3.897474269274497*^9}, {3.897476652884*^9, 
   3.897476652958928*^9}, {3.897476918360365*^9, 3.897476918428417*^9}, 
   3.897477002741377*^9, {3.897477371490302*^9, 3.897477371590947*^9}, {
   3.897477691719563*^9, 3.8974776926277246`*^9}, {3.8974780048956547`*^9, 
   3.897478004953487*^9}, {3.8974782997339993`*^9, 3.897478300239874*^9}, {
   3.897478594198138*^9, 3.897478596457367*^9}, {3.897478629789651*^9, 
   3.897478630079097*^9}, {3.897478947583893*^9, 3.897478951764886*^9}, {
   3.899550911308964*^9, 3.899550914359229*^9}, {3.899551140210484*^9, 
   3.899551141607581*^9}, {3.8995513198106203`*^9, 3.8995513198906517`*^9}, {
   3.899551581454878*^9, 3.8995515816435843`*^9}, {3.8995521428928127`*^9, 
   3.899552143225368*^9}, 3.899552385752097*^9, {3.899552529599791*^9, 
   3.8995525296729727`*^9}, {3.899552760241418*^9, 3.899552760321005*^9}, {
   3.8995528598089437`*^9, 3.89955285992063*^9}, {3.899552962008423*^9, 
   3.899552962417377*^9}, {3.8995531065216627`*^9, 3.8995531068069353`*^9}, {
   3.899553257730068*^9, 3.899553257810398*^9}, {3.899553462551751*^9, 
   3.8995534630030727`*^9}, {3.8995535938279037`*^9, 3.89955359735432*^9}, {
   3.899553870317075*^9, 3.8995538703890123`*^9}, {3.899554089484638*^9, 
   3.899554113962322*^9}, {3.899554304602779*^9, 3.899554304653493*^9}, {
   3.899554336215168*^9, 3.8995543363058863`*^9}, {3.901535879915935*^9, 
   3.901535883869272*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"01283eba-013f-4ffc-88c3-5eb7c99e5cd2"],

Cell[BoxData[
 FractionBox["7", "32"]], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.895649474156405*^9, 
   3.895650292478039*^9, 3.8956506399776583`*^9, 3.895651060046734*^9, 
   3.89565121863386*^9, 3.89565205892758*^9, 3.895652266566514*^9, 
   3.8973244891009893`*^9, 3.897328184393074*^9, 3.897328336367157*^9, 
   3.897328442737631*^9, 3.89747427108537*^9, 3.897474723241207*^9, 
   3.897474902934655*^9, 3.8974766535961123`*^9, 3.897476921634831*^9, 
   3.897477003745512*^9, 3.897477372336173*^9, 3.897477696478524*^9, 
   3.8974780065029984`*^9, 3.897478311114683*^9, 3.897478630862266*^9, 
   3.897478952670354*^9, 3.899549099764312*^9, {3.899550915409811*^9, 
   3.899550918478224*^9}, 3.899551152393642*^9, 3.89955132064194*^9, 
   3.8995515825286293`*^9, 3.899552143757168*^9, 3.899552386524808*^9, 
   3.899552530168144*^9, 3.899552760832057*^9, 3.899552860473138*^9, 
   3.899552962810958*^9, 3.899553107720022*^9, 3.899553258477222*^9, 
   3.899553463840069*^9, 3.899553599622463*^9, 3.899553871931443*^9, {
   3.89955409022572*^9, 3.8995541145946217`*^9}, 3.8995543369178753`*^9, 
   3.900838070331975*^9, 3.9008533460449944`*^9, 3.901535886501576*^9},
 CellLabel->
  "Out[305]=",ExpressionUUID->"74438da9-8333-49c8-a603-e29529844180"],

Cell[BoxData["0.2445`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.895649474156405*^9, 
   3.895650292478039*^9, 3.8956506399776583`*^9, 3.895651060046734*^9, 
   3.89565121863386*^9, 3.89565205892758*^9, 3.895652266566514*^9, 
   3.8973244891009893`*^9, 3.897328184393074*^9, 3.897328336367157*^9, 
   3.897328442737631*^9, 3.89747427108537*^9, 3.897474723241207*^9, 
   3.897474902934655*^9, 3.8974766535961123`*^9, 3.897476921634831*^9, 
   3.897477003745512*^9, 3.897477372336173*^9, 3.897477696478524*^9, 
   3.8974780065029984`*^9, 3.897478311114683*^9, 3.897478630862266*^9, 
   3.897478952670354*^9, 3.899549099764312*^9, {3.899550915409811*^9, 
   3.899550918478224*^9}, 3.899551152393642*^9, 3.89955132064194*^9, 
   3.8995515825286293`*^9, 3.899552143757168*^9, 3.899552386524808*^9, 
   3.899552530168144*^9, 3.899552760832057*^9, 3.899552860473138*^9, 
   3.899552962810958*^9, 3.899553107720022*^9, 3.899553258477222*^9, 
   3.899553463840069*^9, 3.899553599622463*^9, 3.899553871931443*^9, {
   3.89955409022572*^9, 3.8995541145946217`*^9}, 3.8995543369178753`*^9, 
   3.900838070331975*^9, 3.9008533460449944`*^9, 3.90153588650308*^9},
 CellLabel->
  "Out[306]=",ExpressionUUID->"d0ce04a8-2ae2-4fac-b2ec-688a7305e2ab"],

Cell[BoxData["0.224`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.895649474156405*^9, 
   3.895650292478039*^9, 3.8956506399776583`*^9, 3.895651060046734*^9, 
   3.89565121863386*^9, 3.89565205892758*^9, 3.895652266566514*^9, 
   3.8973244891009893`*^9, 3.897328184393074*^9, 3.897328336367157*^9, 
   3.897328442737631*^9, 3.89747427108537*^9, 3.897474723241207*^9, 
   3.897474902934655*^9, 3.8974766535961123`*^9, 3.897476921634831*^9, 
   3.897477003745512*^9, 3.897477372336173*^9, 3.897477696478524*^9, 
   3.8974780065029984`*^9, 3.897478311114683*^9, 3.897478630862266*^9, 
   3.897478952670354*^9, 3.899549099764312*^9, {3.899550915409811*^9, 
   3.899550918478224*^9}, 3.899551152393642*^9, 3.89955132064194*^9, 
   3.8995515825286293`*^9, 3.899552143757168*^9, 3.899552386524808*^9, 
   3.899552530168144*^9, 3.899552760832057*^9, 3.899552860473138*^9, 
   3.899552962810958*^9, 3.899553107720022*^9, 3.899553258477222*^9, 
   3.899553463840069*^9, 3.899553599622463*^9, 3.899553871931443*^9, {
   3.89955409022572*^9, 3.8995541145946217`*^9}, 3.8995543369178753`*^9, 
   3.900838070331975*^9, 3.9008533460449944`*^9, 3.901535886504511*^9},
 CellLabel->
  "Out[307]=",ExpressionUUID->"118a17f2-d8f5-4496-9419-01b143c234c9"],

Cell[BoxData["0.205`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.895649474156405*^9, 
   3.895650292478039*^9, 3.8956506399776583`*^9, 3.895651060046734*^9, 
   3.89565121863386*^9, 3.89565205892758*^9, 3.895652266566514*^9, 
   3.8973244891009893`*^9, 3.897328184393074*^9, 3.897328336367157*^9, 
   3.897328442737631*^9, 3.89747427108537*^9, 3.897474723241207*^9, 
   3.897474902934655*^9, 3.8974766535961123`*^9, 3.897476921634831*^9, 
   3.897477003745512*^9, 3.897477372336173*^9, 3.897477696478524*^9, 
   3.8974780065029984`*^9, 3.897478311114683*^9, 3.897478630862266*^9, 
   3.897478952670354*^9, 3.899549099764312*^9, {3.899550915409811*^9, 
   3.899550918478224*^9}, 3.899551152393642*^9, 3.89955132064194*^9, 
   3.8995515825286293`*^9, 3.899552143757168*^9, 3.899552386524808*^9, 
   3.899552530168144*^9, 3.899552760832057*^9, 3.899552860473138*^9, 
   3.899552962810958*^9, 3.899553107720022*^9, 3.899553258477222*^9, 
   3.899553463840069*^9, 3.899553599622463*^9, 3.899553871931443*^9, {
   3.89955409022572*^9, 3.8995541145946217`*^9}, 3.8995543369178753`*^9, 
   3.900838070331975*^9, 3.9008533460449944`*^9, 3.901535886505947*^9},
 CellLabel->
  "Out[308]=",ExpressionUUID->"7f14815c-f6fa-4a4c-b291-bdcadf566d8b"],

Cell[BoxData["0.169`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.895649474156405*^9, 
   3.895650292478039*^9, 3.8956506399776583`*^9, 3.895651060046734*^9, 
   3.89565121863386*^9, 3.89565205892758*^9, 3.895652266566514*^9, 
   3.8973244891009893`*^9, 3.897328184393074*^9, 3.897328336367157*^9, 
   3.897328442737631*^9, 3.89747427108537*^9, 3.897474723241207*^9, 
   3.897474902934655*^9, 3.8974766535961123`*^9, 3.897476921634831*^9, 
   3.897477003745512*^9, 3.897477372336173*^9, 3.897477696478524*^9, 
   3.8974780065029984`*^9, 3.897478311114683*^9, 3.897478630862266*^9, 
   3.897478952670354*^9, 3.899549099764312*^9, {3.899550915409811*^9, 
   3.899550918478224*^9}, 3.899551152393642*^9, 3.89955132064194*^9, 
   3.8995515825286293`*^9, 3.899552143757168*^9, 3.899552386524808*^9, 
   3.899552530168144*^9, 3.899552760832057*^9, 3.899552860473138*^9, 
   3.899552962810958*^9, 3.899553107720022*^9, 3.899553258477222*^9, 
   3.899553463840069*^9, 3.899553599622463*^9, 3.899553871931443*^9, {
   3.89955409022572*^9, 3.8995541145946217`*^9}, 3.8995543369178753`*^9, 
   3.900838070331975*^9, 3.9008533460449944`*^9, 3.901535886507848*^9},
 CellLabel->
  "Out[309]=",ExpressionUUID->"b3f0758b-b509-4eff-b905-59d8d02c1fb2"],

Cell[BoxData["0.163`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.895649474156405*^9, 
   3.895650292478039*^9, 3.8956506399776583`*^9, 3.895651060046734*^9, 
   3.89565121863386*^9, 3.89565205892758*^9, 3.895652266566514*^9, 
   3.8973244891009893`*^9, 3.897328184393074*^9, 3.897328336367157*^9, 
   3.897328442737631*^9, 3.89747427108537*^9, 3.897474723241207*^9, 
   3.897474902934655*^9, 3.8974766535961123`*^9, 3.897476921634831*^9, 
   3.897477003745512*^9, 3.897477372336173*^9, 3.897477696478524*^9, 
   3.8974780065029984`*^9, 3.897478311114683*^9, 3.897478630862266*^9, 
   3.897478952670354*^9, 3.899549099764312*^9, {3.899550915409811*^9, 
   3.899550918478224*^9}, 3.899551152393642*^9, 3.89955132064194*^9, 
   3.8995515825286293`*^9, 3.899552143757168*^9, 3.899552386524808*^9, 
   3.899552530168144*^9, 3.899552760832057*^9, 3.899552860473138*^9, 
   3.899552962810958*^9, 3.899553107720022*^9, 3.899553258477222*^9, 
   3.899553463840069*^9, 3.899553599622463*^9, 3.899553871931443*^9, {
   3.89955409022572*^9, 3.8995541145946217`*^9}, 3.8995543369178753`*^9, 
   3.900838070331975*^9, 3.9008533460449944`*^9, 3.9015358865093193`*^9},
 CellLabel->
  "Out[310]=",ExpressionUUID->"517d1228-24b2-49bb-8f2e-cd90f39005b1"],

Cell[BoxData["0.128`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.895649474156405*^9, 
   3.895650292478039*^9, 3.8956506399776583`*^9, 3.895651060046734*^9, 
   3.89565121863386*^9, 3.89565205892758*^9, 3.895652266566514*^9, 
   3.8973244891009893`*^9, 3.897328184393074*^9, 3.897328336367157*^9, 
   3.897328442737631*^9, 3.89747427108537*^9, 3.897474723241207*^9, 
   3.897474902934655*^9, 3.8974766535961123`*^9, 3.897476921634831*^9, 
   3.897477003745512*^9, 3.897477372336173*^9, 3.897477696478524*^9, 
   3.8974780065029984`*^9, 3.897478311114683*^9, 3.897478630862266*^9, 
   3.897478952670354*^9, 3.899549099764312*^9, {3.899550915409811*^9, 
   3.899550918478224*^9}, 3.899551152393642*^9, 3.89955132064194*^9, 
   3.8995515825286293`*^9, 3.899552143757168*^9, 3.899552386524808*^9, 
   3.899552530168144*^9, 3.899552760832057*^9, 3.899552860473138*^9, 
   3.899552962810958*^9, 3.899553107720022*^9, 3.899553258477222*^9, 
   3.899553463840069*^9, 3.899553599622463*^9, 3.899553871931443*^9, {
   3.89955409022572*^9, 3.8995541145946217`*^9}, 3.8995543369178753`*^9, 
   3.900838070331975*^9, 3.9008533460449944`*^9, 3.901535886510602*^9},
 CellLabel->
  "Out[311]=",ExpressionUUID->"195cff30-3b21-4cd5-abf7-3a577e5c7b0d"],

Cell[BoxData["0.002`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.895649474156405*^9, 
   3.895650292478039*^9, 3.8956506399776583`*^9, 3.895651060046734*^9, 
   3.89565121863386*^9, 3.89565205892758*^9, 3.895652266566514*^9, 
   3.8973244891009893`*^9, 3.897328184393074*^9, 3.897328336367157*^9, 
   3.897328442737631*^9, 3.89747427108537*^9, 3.897474723241207*^9, 
   3.897474902934655*^9, 3.8974766535961123`*^9, 3.897476921634831*^9, 
   3.897477003745512*^9, 3.897477372336173*^9, 3.897477696478524*^9, 
   3.8974780065029984`*^9, 3.897478311114683*^9, 3.897478630862266*^9, 
   3.897478952670354*^9, 3.899549099764312*^9, {3.899550915409811*^9, 
   3.899550918478224*^9}, 3.899551152393642*^9, 3.89955132064194*^9, 
   3.8995515825286293`*^9, 3.899552143757168*^9, 3.899552386524808*^9, 
   3.899552530168144*^9, 3.899552760832057*^9, 3.899552860473138*^9, 
   3.899552962810958*^9, 3.899553107720022*^9, 3.899553258477222*^9, 
   3.899553463840069*^9, 3.899553599622463*^9, 3.899553871931443*^9, {
   3.89955409022572*^9, 3.8995541145946217`*^9}, 3.8995543369178753`*^9, 
   3.900838070331975*^9, 3.9008533460449944`*^9, 3.901535886511878*^9},
 CellLabel->
  "Out[312]=",ExpressionUUID->"c2ed0d84-c961-4b1c-baab-141bc999903f"],

Cell[BoxData["0.59690625`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.895649474156405*^9, 
   3.895650292478039*^9, 3.8956506399776583`*^9, 3.895651060046734*^9, 
   3.89565121863386*^9, 3.89565205892758*^9, 3.895652266566514*^9, 
   3.8973244891009893`*^9, 3.897328184393074*^9, 3.897328336367157*^9, 
   3.897328442737631*^9, 3.89747427108537*^9, 3.897474723241207*^9, 
   3.897474902934655*^9, 3.8974766535961123`*^9, 3.897476921634831*^9, 
   3.897477003745512*^9, 3.897477372336173*^9, 3.897477696478524*^9, 
   3.8974780065029984`*^9, 3.897478311114683*^9, 3.897478630862266*^9, 
   3.897478952670354*^9, 3.899549099764312*^9, {3.899550915409811*^9, 
   3.899550918478224*^9}, 3.899551152393642*^9, 3.89955132064194*^9, 
   3.8995515825286293`*^9, 3.899552143757168*^9, 3.899552386524808*^9, 
   3.899552530168144*^9, 3.899552760832057*^9, 3.899552860473138*^9, 
   3.899552962810958*^9, 3.899553107720022*^9, 3.899553258477222*^9, 
   3.899553463840069*^9, 3.899553599622463*^9, 3.899553871931443*^9, {
   3.89955409022572*^9, 3.8995541145946217`*^9}, 3.8995543369178753`*^9, 
   3.900838070331975*^9, 3.9008533460449944`*^9, 3.901535886513144*^9},
 CellLabel->
  "Out[313]=",ExpressionUUID->"ca4f9cc8-0f94-41ca-b563-90595e39d80d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Theta", ",", " ", 
   RowBox[{"as", " ", "in", " ", 
    RowBox[{"Eq", "'"}], "s", " ", 
    RowBox[{"(", "7.2", ")"}]}], ",", " ", 
   RowBox[{"(", "7.3", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.839940640384831*^9, 3.8399406766955423`*^9}, {
   3.901535912682312*^9, 3.901535916500503*^9}, 
   3.901535988749501*^9},ExpressionUUID->"09936ba1-4df4-4f0d-98c3-\
89ec50329d0c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Theta", "[", "t_", "]"}], "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t", "+", "1"}], ")"}], "/", "2"}], ",", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"SelbT", "+", 
        RowBox[{"3", "t"}]}], ")"}], "/", "2"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cutoff", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], "=", 
  RowBox[{"x", "*", 
   RowBox[{"Boole", "[", 
    RowBox[{"x", "\[GreaterEqual]", "y"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"width", "[", 
   RowBox[{"t_", ",", "u_", ",", "v_"}], "]"}], "=", 
  RowBox[{"cutoff", "[", 
   RowBox[{
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"4", "SelbT"}]}], ")"}], "-", 
         RowBox[{"v", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"4", "SelbT"}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"6", "SelbT"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "-", "SelbT", "-", 
         RowBox[{"3", "v"}]}], ")"}], "/", "8"}], ",", 
      RowBox[{"1", "-", 
       RowBox[{"2", "u"}]}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "t"}], ")"}], "/", "2"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Theta", "[", 
   RowBox[{"t_", ",", "u_", ",", "v_"}], "]"}], "=", 
  RowBox[{"Max", "[", 
   RowBox[{
    RowBox[{"Theta", "[", "t", "]"}], ",", 
    RowBox[{"Theta", "[", "u", "]"}], ",", 
    RowBox[{"Theta", "[", 
     RowBox[{"t", "+", "u"}], "]"}], ",", 
    RowBox[{"Theta", "[", 
     RowBox[{"t", "+", "u", "+", "v"}], "]"}], ",", 
    RowBox[{"cutoff", "[", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"u", "+", "v"}], "]"}], ",", 
      RowBox[{
       RowBox[{"2", "t"}], "+", "u", "+", "v"}]}], "]"}], ",", 
    RowBox[{"cutoff", "[", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"t", "+", "v"}], "]"}], ",", 
      RowBox[{"t", "+", 
       RowBox[{"2", "u"}], "+", "v"}]}], "]"}], ",", 
    RowBox[{"width", "[", 
     RowBox[{"t", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"width", "[", 
     RowBox[{"t", ",", "v", ",", "u"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThetaEps", "[", 
   RowBox[{"t_", ",", "u_"}], "]"}], "=", 
  RowBox[{"Theta", "[", 
   RowBox[{"t", ",", "u", ",", "Eps"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThetaEps", "[", "t_", "]"}], "=", 
  RowBox[{"Theta", "[", 
   RowBox[{"t", ",", "Eps", ",", "Eps"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"NIntegrate", "::", "slwcon"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8319842436536016`*^9, 3.831984277996139*^9}, 
   3.831993868320915*^9, 3.831993987954129*^9, 3.8319940875765457`*^9, {
   3.832002756177711*^9, 3.832002854930439*^9}, {3.832003559590819*^9, 
   3.8320035963361673`*^9}, {3.8320036775896797`*^9, 
   3.8320036921286716`*^9}, {3.832021251772518*^9, 3.83202127016149*^9}, {
   3.832023975661295*^9, 3.832024007684279*^9}, {3.832024038444878*^9, 
   3.832024041496255*^9}, 3.8320240772083893`*^9, {3.832024266790186*^9, 
   3.832024290301866*^9}, {3.8320245763012447`*^9, 3.832024598499935*^9}, {
   3.832024737202965*^9, 3.832024751897976*^9}, {3.835188263529874*^9, 
   3.835188336719936*^9}, {3.835189705441345*^9, 3.83518973976187*^9}, 
   3.8351901473686934`*^9, {3.835987497861212*^9, 3.835987515052038*^9}, 
   3.837185680712613*^9, {3.837221894523767*^9, 3.837221897018786*^9}, 
   3.837290728248214*^9, {3.8373497608841133`*^9, 3.837349790631496*^9}, {
   3.8373512221165037`*^9, 3.837351252949203*^9}, 3.837351356645562*^9, 
   3.837540115124834*^9, {3.839956431083209*^9, 3.839956431212349*^9}, {
   3.839967040222878*^9, 3.8399670423071327`*^9}, {3.881527318412601*^9, 
   3.881527337610132*^9}, {3.8815275089247932`*^9, 3.881527512430357*^9}, {
   3.882367986562114*^9, 3.882368069607913*^9}, {3.882368520814365*^9, 
   3.882368567666996*^9}, 3.8823686170664682`*^9, {3.882368732314637*^9, 
   3.88236873788522*^9}, {3.882372804061257*^9, 3.8823728251712017`*^9}, {
   3.882375373899385*^9, 3.882375385140473*^9}, {3.8823756299032097`*^9, 
   3.88237563880882*^9}, {3.8823771650032997`*^9, 3.882377167070407*^9}, {
   3.882379749810492*^9, 3.88237975482861*^9}, {3.8942904849741173`*^9, 
   3.894290529978441*^9}, 3.894291590603221*^9, {3.894291638679318*^9, 
   3.8942916867116547`*^9}, {3.894293986382606*^9, 3.894293997680457*^9}, {
   3.8942945171625767`*^9, 3.894294518791463*^9}, 3.894294564185207*^9, 
   3.894618251697473*^9, {3.8946207382468843`*^9, 3.8946207943482428`*^9}, {
   3.8946209184692583`*^9, 3.89462094087249*^9}, {3.894621660385516*^9, 
   3.8946216648568897`*^9}, {3.894621711746191*^9, 3.894621740151627*^9}, {
   3.894621853163211*^9, 3.8946218580436983`*^9}, {3.894622116996381*^9, 
   3.894622118519792*^9}, {3.8946225046079683`*^9, 3.894622505941496*^9}, {
   3.8947906931482677`*^9, 3.894790698089919*^9}, {3.895649495936425*^9, 
   3.895649500844376*^9}, {3.895649621062324*^9, 3.89564962112983*^9}, {
   3.897324047608959*^9, 3.897324065585919*^9}, {3.897324360903002*^9, 
   3.897324388816122*^9}, {3.897324468295475*^9, 3.8973244717862263`*^9}, {
   3.897324547883808*^9, 3.897324579239702*^9}, {3.897474730709611*^9, 
   3.8974747308144693`*^9}, 3.897474776134323*^9, {3.899549181469935*^9, 
   3.899549182051373*^9}, {3.9008379799152927`*^9, 3.900838019695045*^9}, {
   3.900838052856123*^9, 3.9008380594847803`*^9}},
 CellLabel->
  "In[314]:=",ExpressionUUID->"4eb3c03e-f306-453a-96fc-427436c78220"],

Cell[BoxData[
 RowBox[{"Min", "[", 
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "32"]}], "-", 
       RowBox[{"3", " ", "t"}]}], ")"}]}]}], ",", 
   FractionBox[
    RowBox[{"1", "+", "t"}], "2"]}], "]"}]], "Output",
 CellChangeTimes->{3.89732458223067*^9, 3.8973281870352907`*^9, 
  3.897474732326254*^9, 3.8974748985339737`*^9, 3.89747665720359*^9, 
  3.897477007497504*^9, 3.899549193526854*^9, 3.900838063510914*^9, 
  3.9008533509954157`*^9, 3.9015359677285767`*^9},
 CellLabel->
  "Out[314]=",ExpressionUUID->"56b69345-c217-415f-8dbd-6dc9c217d510"],

Cell[BoxData[
 RowBox[{"x", " ", 
  RowBox[{"Boole", "[", 
   RowBox[{"x", "\[GreaterEqual]", "y"}], "]"}]}]], "Output",
 CellChangeTimes->{3.89732458223067*^9, 3.8973281870352907`*^9, 
  3.897474732326254*^9, 3.8974748985339737`*^9, 3.89747665720359*^9, 
  3.897477007497504*^9, 3.899549193526854*^9, 3.900838063510914*^9, 
  3.9008533509954157`*^9, 3.901535967730394*^9},
 CellLabel->
  "Out[315]=",ExpressionUUID->"5d36ab32-1ef1-45b1-876e-31ab4505d880"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Boole", "[", 
   RowBox[{
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}]}], ",", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["153", "32"], "-", 
         RowBox[{"3", " ", "v"}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["16", "107"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["33", "8"], "-", 
         FractionBox[
          RowBox[{"17", " ", "v"}], "8"]}], ")"}]}]}], "]"}], 
    "\[GreaterEqual]", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"]}], "]"}], " ", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "u"}]}], ",", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["153", "32"], "-", 
       RowBox[{"3", " ", "v"}]}], ")"}]}], ",", 
    RowBox[{
     FractionBox["16", "107"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["33", "8"], "-", 
       FractionBox[
        RowBox[{"17", " ", "v"}], "8"]}], ")"}]}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.89732458223067*^9, 3.8973281870352907`*^9, 
  3.897474732326254*^9, 3.8974748985339737`*^9, 3.89747665720359*^9, 
  3.897477007497504*^9, 3.899549193526854*^9, 3.900838063510914*^9, 
  3.9008533509954157`*^9, 3.901535967732041*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"c7c6119f-961d-4b05-955d-83cf8376eee1"],

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "32"]}], "-", 
         RowBox[{"3", " ", "t"}]}], ")"}]}]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "t"}], "2"]}], "]"}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "32"]}], "-", 
         RowBox[{"3", " ", "u"}]}], ")"}]}]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "u"}], "2"]}], "]"}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "t", "+", "u"}], ")"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "32"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", "u"}], ")"}]}]}], ")"}]}]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t", "+", "v"}], ")"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "32"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", "v"}], ")"}]}]}], ")"}]}]}]}], "]"}], 
      "\[GreaterEqual]", 
      RowBox[{"t", "+", 
       RowBox[{"2", " ", "u"}], "+", "v"}]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "t", "+", "v"}], ")"}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["7", "32"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", "v"}], ")"}]}]}], ")"}]}]}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u", "+", "v"}], ")"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "32"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "v"}], ")"}]}]}], ")"}]}]}]}], "]"}], 
      "\[GreaterEqual]", 
      RowBox[{
       RowBox[{"2", " ", "t"}], "+", "u", "+", "v"}]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u", "+", "v"}], ")"}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["7", "32"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]}], ")"}]}]}]}], "]"}]}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "t", "+", "u", "+", "v"}], ")"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "32"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", "u", "+", "v"}], ")"}]}]}], ")"}]}]}]}], "]"}], 
   ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["153", "32"], "-", 
           RowBox[{"3", " ", "u"}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["16", "107"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["33", "8"], "-", 
           FractionBox[
            RowBox[{"17", " ", "u"}], "8"]}], ")"}]}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "v"}]}]}], "]"}], "\[GreaterEqual]", 
      FractionBox[
       RowBox[{"1", "+", "t"}], "2"]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["153", "32"], "-", 
         RowBox[{"3", " ", "u"}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["16", "107"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["33", "8"], "-", 
         FractionBox[
          RowBox[{"17", " ", "u"}], "8"]}], ")"}]}], ",", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "v"}]}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "u"}]}], ",", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["153", "32"], "-", 
           RowBox[{"3", " ", "v"}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["16", "107"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["33", "8"], "-", 
           FractionBox[
            RowBox[{"17", " ", "v"}], "8"]}], ")"}]}]}], "]"}], 
      "\[GreaterEqual]", 
      FractionBox[
       RowBox[{"1", "+", "t"}], "2"]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}]}], ",", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["153", "32"], "-", 
         RowBox[{"3", " ", "v"}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["16", "107"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["33", "8"], "-", 
         FractionBox[
          RowBox[{"17", " ", "v"}], "8"]}], ")"}]}]}], "]"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.89732458223067*^9, 3.8973281870352907`*^9, 
  3.897474732326254*^9, 3.8974748985339737`*^9, 3.89747665720359*^9, 
  3.897477007497504*^9, 3.899549193526854*^9, 3.900838063510914*^9, 
  3.9008533509954157`*^9, 3.9015359677345123`*^9},
 CellLabel->
  "Out[317]=",ExpressionUUID->"62ba96fa-c834-4e00-9ad9-91a39506fc73"],

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{"0.59690625`", ",", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "u"}]}]}], "]"}], "\[GreaterEqual]", 
      FractionBox[
       RowBox[{"1", "+", "t"}], "2"]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{"0.59690625`", ",", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}]}]}], "]"}]}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "32"]}], "-", 
         RowBox[{"3", " ", "t"}]}], ")"}]}]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "t"}], "2"]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "32"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}]}], 
           ")"}]}]}]}], "]"}], "\[GreaterEqual]", 
      RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t", "+", 
       RowBox[{"2", " ", "u"}]}]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["7", "32"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}]}], 
         ")"}]}]}]}], "]"}]}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "32"]}], "-", 
         RowBox[{"3", " ", "u"}]}], ")"}]}]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "u"}], "2"]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1.002`", "\[VeryThinSpace]", "+", "u"}], ")"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "32"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"0.002`", "\[VeryThinSpace]", "+", "u"}], ")"}]}]}], 
           ")"}]}]}]}], "]"}], "\[GreaterEqual]", 
      RowBox[{"0.002`", "\[VeryThinSpace]", "+", 
       RowBox[{"2", " ", "t"}], "+", "u"}]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1.002`", "\[VeryThinSpace]", "+", "u"}], ")"}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["7", "32"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"0.002`", "\[VeryThinSpace]", "+", "u"}], ")"}]}]}], 
         ")"}]}]}]}], "]"}]}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "t", "+", "u"}], ")"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "32"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", "u"}], ")"}]}]}], ")"}]}]}]}], "]"}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1.002`", "\[VeryThinSpace]", "+", "t", "+", "u"}], ")"}]}], 
     ",", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "32"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t", "+", "u"}], 
           ")"}]}]}], ")"}]}]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{"0.996`", ",", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["153", "32"], "-", 
           RowBox[{"3", " ", "u"}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["16", "107"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["33", "8"], "-", 
           FractionBox[
            RowBox[{"17", " ", "u"}], "8"]}], ")"}]}]}], "]"}], 
      "\[GreaterEqual]", 
      FractionBox[
       RowBox[{"1", "+", "t"}], "2"]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{"0.996`", ",", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["153", "32"], "-", 
         RowBox[{"3", " ", "u"}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["16", "107"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["33", "8"], "-", 
         FractionBox[
          RowBox[{"17", " ", "u"}], "8"]}], ")"}]}]}], "]"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.89732458223067*^9, 3.8973281870352907`*^9, 
  3.897474732326254*^9, 3.8974748985339737`*^9, 3.89747665720359*^9, 
  3.897477007497504*^9, 3.899549193526854*^9, 3.900838063510914*^9, 
  3.9008533509954157`*^9, 3.9015359677376337`*^9},
 CellLabel->
  "Out[318]=",ExpressionUUID->"390e5327-998c-49b7-963c-ba422610974e"],

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{"0.501`", ",", 
   RowBox[{"0.502`", " ", 
    RowBox[{"Boole", "[", 
     RowBox[{"0.502`", "\[GreaterEqual]", 
      RowBox[{"0.004`", "\[VeryThinSpace]", "+", 
       RowBox[{"2", " ", "t"}]}]}], "]"}]}], ",", 
   RowBox[{"0.59690625`", " ", 
    RowBox[{"Boole", "[", 
     RowBox[{"0.59690625`", "\[GreaterEqual]", 
      FractionBox[
       RowBox[{"1", "+", "t"}], "2"]}], "]"}]}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "32"]}], "-", 
         RowBox[{"3", " ", "t"}]}], ")"}]}]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "t"}], "2"]}], "]"}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "32"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}]}], 
        ")"}]}]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7", "32"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}]}], 
           ")"}]}]}]}], "]"}], "\[GreaterEqual]", 
      RowBox[{"0.006`", "\[VeryThinSpace]", "+", "t"}]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["7", "32"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}]}], 
         ")"}]}]}]}], "]"}]}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1.004`", "\[VeryThinSpace]", "+", "t"}], ")"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "32"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"0.004`", "\[VeryThinSpace]", "+", "t"}], ")"}]}]}], 
        ")"}]}]}]}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{3.89732458223067*^9, 3.8973281870352907`*^9, 
  3.897474732326254*^9, 3.8974748985339737`*^9, 3.89747665720359*^9, 
  3.897477007497504*^9, 3.899549193526854*^9, 3.900838063510914*^9, 
  3.9008533509954157`*^9, 3.901535967740654*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"132e4bfc-3798-478d-b5be-79f9945f5953"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Savings", " ", "H", " ", "as", " ", "a", " ", "piecewise", " ", 
    "function"}], ",", " ", 
   RowBox[{"to", " ", "level", " ", 
    RowBox[{"4", "/", "7"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.839947730250225*^9, 3.839947751913278*^9}, {
  3.839968409807578*^9, 
  3.839968426818233*^9}},ExpressionUUID->"762cc36e-2808-4b81-be99-\
ac37044b8efc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H47", "[", "t_", "]"}], "=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0287118", ",", 
       RowBox[{
       "2.0", "\[LessEqual]", " ", "t", "\[LessEqual]", "  ", "2.1"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0280509", ",", 
       RowBox[{"2.1", "<", " ", "t", "\[LessEqual]", "  ", "2.2"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0264697", ",", 
       RowBox[{"2.2", "<", " ", "t", "\[LessEqual]", "  ", "2.3"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0241936", ",", 
       RowBox[{"2.3", "<", " ", "t", "\[LessEqual]", "  ", "2.4"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0214619", ",", 
       RowBox[{"2.4", "<", " ", "t", "\[LessEqual]", "  ", "2.5"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0183875", ",", 
       RowBox[{"2.5", "<", "t", "\[LessEqual]", " ", "2.6"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0149960", ",", 
       RowBox[{"2.6", "<", " ", "t", "\[LessEqual]", "  ", "2.7"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0117724", ",", 
       RowBox[{"2.7", "<", " ", "t", "\[LessEqual]", "  ", "2.8"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0094724", ",", 
       RowBox[{"2.8", "<", " ", "t", "\[LessEqual]", "  ", "2.9"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0090024", ",", 
       RowBox[{"2.9", "<", " ", "t", "\[LessEqual]", "  ", "3.0"}]}], "}"}]}],
     "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.838587363723248*^9, 3.838587366197435*^9}, {
  3.838587397341927*^9, 3.838587397982931*^9}, {3.839949040201095*^9, 
  3.8399490644755898`*^9}},
 CellLabel->
  "In[491]:=",ExpressionUUID->"5bd72389-a944-489f-8e8b-2f1274cc95f6"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {"0.0287118`", 
        RowBox[{"2.`", "\[LessEqual]", "t", "\[LessEqual]", "2.1`"}]},
       {"0.0280509`", 
        RowBox[{"2.1`", "<", "t", "\[LessEqual]", "2.2`"}]},
       {"0.0264697`", 
        RowBox[{"2.2`", "<", "t", "\[LessEqual]", "2.3`"}]},
       {"0.0241936`", 
        RowBox[{"2.3`", "<", "t", "\[LessEqual]", "2.4`"}]},
       {"0.0214619`", 
        RowBox[{"2.4`", "<", "t", "\[LessEqual]", "2.5`"}]},
       {"0.0183875`", 
        RowBox[{"2.5`", "<", "t", "\[LessEqual]", "2.6`"}]},
       {"0.014996`", 
        RowBox[{"2.6`", "<", "t", "\[LessEqual]", "2.7`"}]},
       {"0.0117724`", 
        RowBox[{"2.7`", "<", "t", "\[LessEqual]", "2.8`"}]},
       {"0.0094724`", 
        RowBox[{"2.8`", "<", "t", "\[LessEqual]", "2.9`"}]},
       {"0.0090024`", 
        RowBox[{"2.9`", "<", "t", "\[LessEqual]", "3.`"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{3.837350950587949*^9, 3.837540124916606*^9, 
  3.83755108158981*^9, 3.8385873676402197`*^9, 3.838587398617429*^9, 
  3.839506606762006*^9, 3.839942407718946*^9, 3.8399477582143593`*^9, 
  3.839948482374359*^9, 3.839949067487728*^9, 3.8399519710792217`*^9, 
  3.881526677343178*^9, 3.882291136326446*^9, 3.882368780934503*^9, 
  3.882369139638422*^9, 3.883198520306417*^9, 3.884166537758544*^9, 
  3.893491192730384*^9, 3.894618262268634*^9, 3.894790709307109*^9, 
  3.8956496583799753`*^9, 3.897324584975305*^9, 3.897474907001623*^9, 
  3.89954920661478*^9, 3.9008382169650106`*^9, 3.900853354508498*^9, 
  3.901536023221002*^9},
 CellLabel->
  "Out[491]=",ExpressionUUID->"c8ae53c6-e4cf-4439-b997-083635327a5f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Domains", " ", "D_n", " ", "for", " ", "Eq", " ", 
   RowBox[{"(", "7.1", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.839940786061473*^9, 3.839940816029653*^9}, {
   3.839951979934833*^9, 3.8399519816773033`*^9}, 3.8399684046145773`*^9, {
   3.9015359986280003`*^9, 
   3.901535998797029*^9}},ExpressionUUID->"f3e31e44-685c-4ee6-b311-\
3538a247509c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"D9", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{"T1", "<", "t", "<", "u", "<", "v", "<", "T3"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D10", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{"T1", "<", "t", "<", "u", "<", "T2", "<", "v", "<", "R"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D11", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{"T1", "<", "t", "<", "T2", "<", "u", "<", "v", "<", "T3"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D12", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"R1", "<", "t", "<", "u", "<", "T1"}], "&&", 
     RowBox[{"T3", "<", "v", "<", "R"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D13", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
    "R1", "<", "t", "<", "T1", "<", "u", "<", "T2", "<", "v", "<", "R"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D14", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"R1", "<", "t", "<", "T1"}], "&&", 
     RowBox[{"T2", "<", "u", "<", "v", "<", "R"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D15", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
    "T1", "<", "t", "<", "T2", "<", "u", "<", "T3", "<", "v", "<", "R"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D16", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{"T2", "<", "t", "<", "u", "<", "v", "<", "w", "<", "T3"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D17", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
    "T2", "<", "t", "<", "u", "<", "v", "<", "T3", "<", "w", "<", "R"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D18", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
    "T2", "<", "t", "<", "u", "<", "T3", "<", "v", "<", "w", "<", "R"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D19", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"T1", "<", "t", "<", "T2"}], "&&", 
     RowBox[{"T3", "<", "u", "<", "v", "<", "w", "<", "R"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D20", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
    "T2", "<", "t", "<", "T3", "<", "u", "<", "v", "<", "w", "<", "x", "<", 
     "R"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v", ",", "w", ",", "x"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D21", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
    "T3", "<", "t", "<", "u", "<", "v", "<", "w", "<", "x", "<", "y", "<", 
     "R"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v", ",", "w", ",", "x", ",", "y"}], "}"}]}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.828995121245139*^9, 3.8289951233151293`*^9}, {
   3.829334205114171*^9, 3.829334262282947*^9}, {3.829334303238099*^9, 
   3.829334378164833*^9}, {3.829334415924036*^9, 3.829334511918014*^9}, {
   3.829337675595644*^9, 3.829337814180229*^9}, {3.8293378972078857`*^9, 
   3.829337909117064*^9}, 3.8321660422851353`*^9, {3.835188489173333*^9, 
   3.8351885948286963`*^9}, {3.835198479161499*^9, 3.835198479916706*^9}, {
   3.835912629186026*^9, 3.835912629951599*^9}},
 CellLabel->
  "In[321]:=",ExpressionUUID->"dc284953-c40b-462b-9811-522f4cc14728"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{"0.163`", "<", "t", "<", "u", "<", "v", "<", "0.224`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.901536000083712*^9},
 CellLabel->
  "Out[321]=",ExpressionUUID->"e4b42c09-fa52-4b70-b811-60bb527f00d0"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.163`", "<", "t", "<", "u", "<", "0.205`", "<", "v", "<", "0.2445`"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.9015360000856047`*^9},
 CellLabel->
  "Out[322]=",ExpressionUUID->"34414d3a-206a-44e3-b8c9-4f1f2ebbd58f"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.163`", "<", "t", "<", "0.205`", "<", "u", "<", "v", "<", "0.224`"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.901536000087278*^9},
 CellLabel->
  "Out[323]=",ExpressionUUID->"a2aea20c-0256-4a27-a7dd-cf9480afc7b3"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.128`", "<", "t", "<", "u", "<", "0.163`"}], "&&", 
    RowBox[{"0.224`", "<", "v", "<", "0.2445`"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.901536000088871*^9},
 CellLabel->
  "Out[324]=",ExpressionUUID->"d8caf963-3c59-4f2f-8c8e-3da3ae6f68e6"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.128`", "<", "t", "<", "0.163`", "<", "u", "<", "0.205`", "<", "v", "<", 
    "0.2445`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.9015360000902147`*^9},
 CellLabel->
  "Out[325]=",ExpressionUUID->"6f5a4d52-4dde-409e-a0f4-95184edc41fe"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.128`", "<", "t", "<", "0.163`"}], "&&", 
    RowBox[{"0.205`", "<", "u", "<", "v", "<", "0.2445`"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.901536000091578*^9},
 CellLabel->
  "Out[326]=",ExpressionUUID->"d4a39d62-5da0-45ba-a69e-b373be306d99"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.163`", "<", "t", "<", "0.205`", "<", "u", "<", "0.224`", "<", "v", "<", 
    "0.2445`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.901536000092905*^9},
 CellLabel->
  "Out[327]=",ExpressionUUID->"47ba03ba-605a-4f8e-90ed-81dd4cb89ace"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{"0.205`", "<", "t", "<", "u", "<", "v", "<", "w", "<", "0.224`"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.9015360000942183`*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"d0ae4924-e8e2-4f13-8648-2402d0a83d46"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.205`", "<", "t", "<", "u", "<", "v", "<", "0.224`", "<", "w", "<", 
    "0.2445`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.90153600009557*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"a7154e5c-63c0-43d4-9081-7ca04391a3d5"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.205`", "<", "t", "<", "u", "<", "0.224`", "<", "v", "<", "w", "<", 
    "0.2445`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.901536000096889*^9},
 CellLabel->
  "Out[330]=",ExpressionUUID->"433682eb-965a-4c75-8776-706050b8815d"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.163`", "<", "t", "<", "0.205`"}], "&&", 
    RowBox[{"0.224`", "<", "u", "<", "v", "<", "w", "<", "0.2445`"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.901536000098259*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"00034532-ef71-4a77-8e9c-6041b2c3170f"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.205`", "<", "t", "<", "0.224`", "<", "u", "<", "v", "<", "w", "<", "x", 
    "<", "0.2445`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v", ",", "w", ",", "x"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.901536000099616*^9},
 CellLabel->
  "Out[332]=",ExpressionUUID->"f03675d7-4f9d-4b18-9972-ad7f3cb098d7"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.224`", "<", "t", "<", "u", "<", "v", "<", "w", "<", "x", "<", "y", "<", 
    "0.2445`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v", ",", "w", ",", "x", ",", "y"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.895649662810012*^9, 
   3.89565030038169*^9, 3.895650644517205*^9, 3.895650928868211*^9, 
   3.8956510652935266`*^9, 3.895651226294258*^9, 3.895652063907504*^9, 
   3.895652282579884*^9, 3.8973245877823553`*^9, 3.897328191344454*^9, 
   3.897328342750772*^9, 3.897474909951763*^9, 3.897476664303384*^9, 
   3.897477012221938*^9, 3.897477384469253*^9, 3.897477702408559*^9, 
   3.897478013421575*^9, 3.8974783259649553`*^9, 3.897478639087412*^9, 
   3.897478964676744*^9, 3.8995492097075577`*^9, 3.8995509228509502`*^9, 
   3.899551158154978*^9, 3.899551329463994*^9, 3.899551587686924*^9, 
   3.899552158098877*^9, 3.8995524019559793`*^9, 3.899552545310431*^9, 
   3.899552767404257*^9, 3.899552865624652*^9, 3.899552975885231*^9, 
   3.899553113702479*^9, 3.899553263845208*^9, 3.8995534747992153`*^9, 
   3.899553624825575*^9, 3.8995538794031353`*^9, 3.899554119019538*^9, 
   3.8995543422389193`*^9, 3.900838220219983*^9, 3.90085335690718*^9, 
   3.9015360001011333`*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"776611c2-d295-4d0f-b1cd-e114072a8b97"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Upper", " ", "and", " ", "lower", " ", "sieve", " ", "functions", " ", 
     "F"}], ",", 
    RowBox[{
    "f", "\[IndentingNewLine]", "Normalized", " ", "savings", " ", "function",
      " ", "HWu"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Buchstab", " ", "function"}], ",", " ", 
    RowBox[{"given", " ", "by", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"F", "+", "f"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"E", "^", "gamma"}]}], ")"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"need", " ", "here", " ", 
    RowBox[{"SieveFunctions", ".", "m"}], " ", "package", " ", 
    RowBox[{"(", 
     RowBox[{"Galway", ",", " ", "2009"}], ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.839940853679451*^9, 3.8399408660393543`*^9}, {
  3.8399413002869453`*^9, 3.8399413085389442`*^9}, {3.8399413482478037`*^9, 
  3.8399413493792267`*^9}, {3.839947369215045*^9, 3.839947407827199*^9}, {
  3.839947554175754*^9, 3.8399475850183687`*^9}, {3.839948506841467*^9, 
  3.839948511537674*^9}, {3.839949160092368*^9, 3.8399492503707047`*^9}, {
  3.839949439177188*^9, 
  3.839949440129261*^9}},ExpressionUUID->"021fe8af-862c-4343-8b52-\
b0ad0cb19351"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FF", "[", "u_", "]"}], ":=", 
  RowBox[{"UpperSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "[", "u_", "]"}], ":=", 
  RowBox[{"LowerSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HWu", "[", "u_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"H47", "[", "u", "]"}], "*", 
   RowBox[{"FF", "[", "u", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BuchstabF", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FF", "[", "u", "]"}], "+", 
     RowBox[{"ff", "[", "u", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"E", "^", "EulerGamma"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"BF5", "=", 
  RowBox[{"BuchstabF", "[", "5", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BuchF", "[", "u_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"BuchstabF", "[", "u", "]"}], ",", 
        RowBox[{"1", "<", "u", "<", "5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"BF5", ",", " ", 
        RowBox[{"u", ">", "5"}]}], "}"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.829338503034585*^9, 3.829338540888887*^9}, {
   3.830525675985587*^9, 3.830525729782783*^9}, {3.8305259604597597`*^9, 
   3.8305259617794323`*^9}, {3.830526014699781*^9, 3.8305260455096827`*^9}, {
   3.830526312467669*^9, 3.830526320195519*^9}, 3.832024699284574*^9, {
   3.837222202623845*^9, 3.8372222128011436`*^9}, {3.837349842011092*^9, 
   3.837349849573674*^9}, {3.8373509588929977`*^9, 3.837351023038933*^9}, {
   3.8375401504317923`*^9, 3.837540156759387*^9}, {3.838587407821637*^9, 
   3.8385874098970013`*^9}, {3.838587536644491*^9, 3.838587540694893*^9}, {
   3.839506663129575*^9, 3.839506758496043*^9}, {3.8395080271129923`*^9, 
   3.839508032892112*^9}, {3.839949033253078*^9, 3.839949077837336*^9}, {
   3.8399494499624653`*^9, 3.83994945223775*^9}, {3.839967000044134*^9, 
   3.839967010549858*^9}, {3.900853368030242*^9, 3.900853369410346*^9}},
 CellLabel->
  "In[492]:=",ExpressionUUID->"1b4b957f-cf44-4ceb-b7db-3f70399da819"],

Cell[BoxData["0.561454477829456`"], "Output",
 CellChangeTimes->{
  3.830526321613223*^9, {3.8305329909823217`*^9, 3.8305330088753557`*^9}, 
   3.830954233864814*^9, {3.8313158732014723`*^9, 3.831315906347015*^9}, 
   3.831755886161846*^9, 3.8319841754723473`*^9, 3.831993914884389*^9, 
   3.832003394723785*^9, 3.8320247010965776`*^9, 3.832078308052928*^9, 
   3.832079343010829*^9, 3.832080049344563*^9, 3.832101884892973*^9, 
   3.83215467465281*^9, 3.832537705517315*^9, 3.832548604311698*^9, 
   3.832679562051407*^9, 3.832683015990921*^9, 3.835187060829555*^9, 
   3.835188829621819*^9, 3.835196868524137*^9, 3.8358950557616*^9, 
   3.835987433202031*^9, 3.837185691089419*^9, 3.837222216291757*^9, 
   3.837290734526218*^9, {3.837349850913313*^9, 3.8373498822247353`*^9}, 
   3.837350397470251*^9, 3.837351026242056*^9, 3.8375401676580763`*^9, 
   3.837551088387753*^9, 3.8385874261077843`*^9, 3.838587544632505*^9, {
   3.839506746703793*^9, 3.839506762283144*^9}, 3.839508034780974*^9, 
   3.83951168817529*^9, 3.839942487367394*^9, 3.839947765460206*^9, 
   3.839948503523141*^9, {3.839949075046625*^9, 3.839949078265634*^9}, 
   3.83994945590139*^9, {3.8399519884448137`*^9, 3.839951992939331*^9}, 
   3.839956444706065*^9, 3.8399672641558933`*^9, {3.8815266879116364`*^9, 
   3.881526703121369*^9}, 3.8815273571258507`*^9, 3.8815275229821253`*^9, 
   3.8822912314666767`*^9, 3.882368793683971*^9, 3.882376307887471*^9, 
   3.883198525549004*^9, 3.884166608263185*^9, 3.88416931777748*^9, {
   3.8934911997090483`*^9, 3.8934912135668707`*^9}, 3.894294023271633*^9, {
   3.894618276207622*^9, 3.894618281187517*^9}, 3.894790719531023*^9, 
   3.895649671834517*^9, {3.897324592398543*^9, 3.8973246116574717`*^9}, {
   3.897474913081785*^9, 3.89747493428482*^9}, 3.897476671610257*^9, 
   3.899549216296961*^9, {3.900838224691077*^9, 3.900838259603093*^9}, 
   3.900853372323492*^9, {3.901536012477408*^9, 3.9015360262950773`*^9}},
 CellLabel->
  "Out[496]=",ExpressionUUID->"e5acfc16-8977-4e74-bfce-8cec16059a0b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Integrals", " ", "I_n", " ", "as", " ", "in", " ", "Eq", " ", 
   RowBox[{"(", "7.1", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.839940828380828*^9, 3.839940849040908*^9}, 
   3.839968399042042*^9, {3.901537314827647*^9, 
   3.901537314960493*^9}},ExpressionUUID->"d8447329-fef0-4ab3-af73-\
8355c23045ca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"I9", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D9"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I10", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D10"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I11", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D11"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I12", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D12"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I13", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D13"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I14", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D14"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I15", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D15"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I16", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v", "-", "w"}], ")"}], "/", 
       "v"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", "u", "*", 
       RowBox[{"v", "^", "2"}], "*", "w"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}], "\[Element]", 
     "D16"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "13"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I17", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v", "-", "w"}], ")"}], "/", 
       "v"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", "u", "*", 
       RowBox[{"v", "^", "2"}], "*", "w"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}], "\[Element]", 
     "D17"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I18", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v", "-", "w"}], ")"}], "/", 
       "v"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", "u", "*", 
       RowBox[{"v", "^", "2"}], "*", "w"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}], "\[Element]", 
     "D18"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I19", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v", "-", "w"}], ")"}], "/", 
       "v"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", "u", "*", 
       RowBox[{"v", "^", "2"}], "*", "w"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}], "\[Element]", 
     "D19"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "13"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I20", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", "u", "*", "v", "*", 
       RowBox[{"w", "^", "2"}], "*", "x"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v", ",", "w", ",", "x"}], "}"}], 
     "\[Element]", "D20"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "12"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I21", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", "u", "*", "v", "*", "w", "*", 
       RowBox[{"x", "^", "2"}], "*", "y"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v", ",", "w", ",", "x", ",", "y"}], "}"}], 
     "\[Element]", "D21"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "12"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Isum", "=", 
  RowBox[{
  "I9", "+", "I10", "+", "I11", "+", "I12", "+", "I13", "+", "I14", "+", 
   "I15", "+", "I16", "+", "I17", "+", "I18", "+", "I19", "+", "I20", "+", 
   "I21"}]}]}], "Input",
 CellChangeTimes->{{3.828996271342877*^9, 3.828996319337923*^9}, {
   3.828996359578271*^9, 3.828996400004487*^9}, {3.828996866867947*^9, 
   3.8289968751031313`*^9}, {3.828997748094173*^9, 3.8289977481800203`*^9}, {
   3.82899803174407*^9, 3.828998042844266*^9}, {3.8293220084314632`*^9, 
   3.829322038248996*^9}, {3.8293228555086*^9, 3.8293228589268293`*^9}, {
   3.829338075506886*^9, 3.8293380796815863`*^9}, {3.829339039527934*^9, 
   3.829339048864071*^9}, 3.8293390969761543`*^9, {3.8293397200267963`*^9, 
   3.829339735201058*^9}, {3.829339773583033*^9, 3.829339779952238*^9}, {
   3.830212440223495*^9, 3.8302124481168756`*^9}, {3.830212503413106*^9, 
   3.8302125106059933`*^9}, {3.8302130856708317`*^9, 3.830213090296503*^9}, {
   3.830525756110154*^9, 3.830525777899356*^9}, {3.830526089161552*^9, 
   3.830526095758883*^9}, {3.8321610094673643`*^9, 3.832161020502404*^9}, {
   3.8325377160218983`*^9, 3.832537722092017*^9}, {3.832679564689036*^9, 
   3.8326795749079733`*^9}, {3.8326842124588623`*^9, 3.832684250020877*^9}, {
   3.835188905003577*^9, 3.8351889328383093`*^9}, {3.8351891686708193`*^9, 
   3.835189186996545*^9}, {3.8351915667503347`*^9, 3.835191571096278*^9}, {
   3.835191661764874*^9, 3.835191669330186*^9}, {3.8351978270374603`*^9, 
   3.8351979041624813`*^9}, {3.83519806579758*^9, 3.835198066913452*^9}, {
   3.8352025169643717`*^9, 3.8352025210388937`*^9}, {3.835909548248945*^9, 
   3.8359095562370157`*^9}, {3.835918781795773*^9, 3.8359187862206078`*^9}, {
   3.837185905556156*^9, 3.8371859121846933`*^9}, {3.8373498912782087`*^9, 
   3.837349928859191*^9}, {3.8375401814345713`*^9, 3.83754018713097*^9}, {
   3.839506779706965*^9, 3.839506787904601*^9}, {3.839511700152051*^9, 
   3.839511704662051*^9}, {3.839942503716482*^9, 3.839942507037806*^9}, {
   3.839955681806419*^9, 3.839955683004175*^9}, {3.83995594007327*^9, 
   3.839955941675705*^9}, {3.839967021602458*^9, 3.839967030857497*^9}},
 CellLabel->
  "In[498]:=",ExpressionUUID->"ffcd43cf-fa47-4f41-a3d9-00d8c71f60da"],

Cell[BoxData["0.0153459204217154342977555157594153316`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.901536033960618*^9},
 CellLabel->
  "Out[498]=",ExpressionUUID->"ca15cf42-8031-4546-b49d-127f91540c1a"],

Cell[BoxData["0.01304818518938986765851828796520020515`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.901536041598372*^9},
 CellLabel->
  "Out[499]=",ExpressionUUID->"09cf0088-5316-43ec-a667-d81b39ca9b5c"],

Cell[BoxData["0.00232513431263311373851376904243303619`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.901536041952116*^9},
 CellLabel->
  "Out[500]=",ExpressionUUID->"57f29ff9-0d6b-4c24-b281-19816af8bfd5"],

Cell[BoxData["0.00959374833034652584865601430775718324`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.9015360420667*^9},
 CellLabel->
  "Out[501]=",ExpressionUUID->"69101390-8796-40bf-91df-64877ab34a36"],

Cell[BoxData["0.02966556651755832887537985730977556135`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.9015360422644367`*^9},
 CellLabel->
  "Out[502]=",ExpressionUUID->"94d7d29a-a355-42da-899c-29087a6366f1"],

Cell[BoxData["0.00936974671658747422099421986453006038`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.901536047073038*^9},
 CellLabel->
  "Out[503]=",ExpressionUUID->"a3f6e21a-1392-4d77-b930-89b992ce72db"],

Cell[BoxData["0.00483861526720248250577094747035310582`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.901536047105381*^9},
 CellLabel->
  "Out[504]=",ExpressionUUID->"26e94889-1584-4c4d-913e-a6f332f5e9ee"],

Cell[BoxData["0.00001189730977466659543230399083046682`13."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.901536047211752*^9},
 CellLabel->
  "Out[505]=",ExpressionUUID->"711c173b-7b8b-42dc-9100-a3073099f8ec"],

Cell[BoxData["0.00004639505947367529682144864366423306`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.901536047272032*^9},
 CellLabel->
  "Out[506]=",ExpressionUUID->"1bbe7e40-f76b-44f2-82ef-8c4065c58741"],

Cell[BoxData["0.00006531779699266951986395834741728631`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.901536047332329*^9},
 CellLabel->
  "Out[507]=",ExpressionUUID->"d5a47714-bac6-4250-a9ff-e85e2aeee9b1"],

Cell[BoxData["0.00010966079355277666940854352385391708`13."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.9015360473760223`*^9},
 CellLabel->
  "Out[508]=",ExpressionUUID->"8b4bd96d-df83-4ccc-b9f8-e7529afc39ad"],

Cell[BoxData["9.2003859551614221513770591167775`12.*^-7"], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.901536047453368*^9},
 CellLabel->
  "Out[509]=",ExpressionUUID->"cf380604-dd06-447f-ab2b-18f48c80b349"],

Cell[BoxData["2.62668047911876376770621251901`12.*^-9"], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.901536061481326*^9},
 CellLabel->
  "Out[510]=",ExpressionUUID->"5cc43d6a-0023-4004-ab80-30284901a0f7"],

Cell[BoxData["0.08442111038050301048809377163735458376`14.93799420017195"], \
"Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.895649691424765*^9, 3.8956503253995934`*^9, 3.8956506607807207`*^9, 
   3.895650948927567*^9, 3.895651086412087*^9, 3.895651270309154*^9, 
   3.895652073708982*^9, 3.895652308354629*^9, 3.897324620722353*^9, 
   3.8973282056759768`*^9, 3.8973283523192577`*^9, 3.8974749473477917`*^9, 
   3.897476680362467*^9, 3.8974770274575157`*^9, 3.897477395265916*^9, 
   3.8974777116471643`*^9, 3.897478025143113*^9, 3.897478335219185*^9, 
   3.89747865416908*^9, 3.89747897260314*^9, 3.8995492244409733`*^9, 
   3.8995509356912518`*^9, 3.899551164750977*^9, 3.8995513374333*^9, 
   3.899551606684062*^9, 3.89955241621906*^9, 3.899552585091097*^9, 
   3.899552786629806*^9, 3.89955287547363*^9, 3.899552983450543*^9, 
   3.899553125611505*^9, 3.899553277399713*^9, 3.89955348293965*^9, 
   3.89955366309018*^9, 3.899553914023282*^9, 3.899554185111692*^9, 
   3.899554352322353*^9, 3.900838266895813*^9, 3.900853380793692*^9, 
   3.901536061482655*^9},
 CellLabel->
  "Out[511]=",ExpressionUUID->"5c97b0e6-b730-4b25-a2ec-13a0e2e967f3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Bounds", " ", "for", " ", "Gn", " ", "as", " ", "in", " ", 
   RowBox[{"Eq", "'"}], "s", " ", 
   RowBox[{
    RowBox[{"(", "7.4", ")"}], "--"}], 
   RowBox[{"(", "7.8", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.83994093354207*^9, 3.83994098545872*^9}, {
  3.839941018113071*^9, 3.839941040436619*^9}, {3.839941543460105*^9, 
  3.839941545765234*^9}, {3.839947629522275*^9, 3.839947630396497*^9}, {
  3.839950043190144*^9, 3.839950043480167*^9}, {3.83996731160235*^9, 
  3.839967311633801*^9}, {3.901536655051387*^9, 
  3.9015366779667807`*^9}},ExpressionUUID->"f6ffebed-dcfc-49ab-ae7c-\
6144cc356106"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ff", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ThetaEps", "[", "t", "]"}], "-", "t"}], ")"}], "/", 
          "Eps"}], "]"}], "/", "t"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "R1", ",", "Midpt"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "/", "Eps"}],
    "+", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", 
            RowBox[{"t", ",", "u"}], "]"}], "-", "t", "-", "u"}], ")"}], "/", 
         "Eps"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"t", " ", "u"}], " ", ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "R1", ",", "Midpt"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "Eps", ",", "R1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"t", ",", "u", ",", "v"}], "]"}], "-", "t", "-", "u", "-", 
          "v"}], ")"}], "/", "v"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "v", " ", "v"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "R1", ",", "Midpt"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "Eps", ",", "R1"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", "Eps", ",", "u"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.839955683007786*^9, 3.839955683009598*^9}, {
  3.839957660593156*^9, 3.8399576624067297`*^9}, {3.881527539443698*^9, 
  3.881527543068033*^9}, {3.882292099957485*^9, 3.882292100006411*^9}, {
  3.8822923900981503`*^9, 3.8822923983575697`*^9}, {3.88229275310176*^9, 
  3.882292759812661*^9}, {3.8822939651624937`*^9, 3.8822939687574244`*^9}, {
  3.882378864252408*^9, 3.8823788903468847`*^9}, {3.89462096181251*^9, 
  3.894620985001737*^9}, {3.8946217895425653`*^9, 3.894621800872328*^9}, {
  3.894621884005954*^9, 3.8946218880713873`*^9}, {3.8946221313314734`*^9, 
  3.894622135899437*^9}, {3.8946225090107813`*^9, 3.894622511009035*^9}, {
  3.901536070749408*^9, 3.901536076632855*^9}},
 CellLabel->
  "In[512]:=",ExpressionUUID->"41bcc2f6-5bd7-42eb-b895-885335718f55"],

Cell[BoxData[
 RowBox[{"-", "1.9922655913354106`"}]], "Output",
 CellChangeTimes->{
  3.8823789430052843`*^9, 3.8823794548410397`*^9, 3.882379803305036*^9, 
   3.883198666612865*^9, 3.8841666966211567`*^9, 3.88416833957481*^9, 
   3.8841688823605623`*^9, 3.884169410371766*^9, 3.8942906567973547`*^9, 
   3.89429118004207*^9, 3.8942917837203217`*^9, 3.8942941204669228`*^9, 
   3.894294705993794*^9, 3.894618380306776*^9, 3.8946209968784227`*^9, {
   3.894621929932221*^9, 3.894621939265476*^9}, 3.894622148448697*^9, 
   3.894790802656435*^9, 3.8956497776757517`*^9, 3.895650398088575*^9, 
   3.895650729880328*^9, 3.89565132022723*^9, 3.897324674122869*^9, 
   3.8974749953038054`*^9, 3.897476739951274*^9, 3.897477068979175*^9, 
   3.897477435334167*^9, 3.8974777671635113`*^9, 3.8974780673233147`*^9, 
   3.897478406100217*^9, 3.897478707615858*^9, 3.897479027603084*^9, 
   3.89954965751388*^9, 3.899552184883559*^9, 3.8995526459014273`*^9, 
   3.900838366555911*^9, 3.900853502462206*^9, 3.901536094091283*^9},
 CellLabel->
  "Out[512]=",ExpressionUUID->"11d79575-4dc3-4dce-9444-d6b60136b338"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"FF", "[", 
     RowBox[{"thetaEps", "/", "Eps"}], "]"}], "/", "Eps"}], "-", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", "t", "]"}], "-", "t"}], ")"}], "/", 
         "Eps"}], "]"}], "/", "t"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "Eps", ",", "l"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "+", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", 
            RowBox[{"t", ",", "u"}], "]"}], "-", "t", "-", "u"}], ")"}], "/", 
         "Eps"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"t", " ", "u"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "Eps", ",", "l"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "Eps", ",", "t"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"t", ",", "u", ",", "v"}], "]"}], "-", "t", "-", "u", "-", 
          "v"}], ")"}], "/", "v"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "v", " ", "v"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "Eps", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "Eps", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "Eps", ",", "u"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1", "=", 
  RowBox[{
   RowBox[{"4", "*", 
    RowBox[{"G", "[", "R1", "]"}]}], "+", 
   RowBox[{"G", "[", "T1", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.835895741685816*^9, 3.835895760048582*^9}, 
   3.835911722570292*^9, {3.838587573634617*^9, 3.8385875745646467`*^9}, {
   3.838587666658514*^9, 3.838587668312359*^9}, {3.838587828896697*^9, 
   3.8385878300427237`*^9}, {3.83858787923767*^9, 3.838587880044167*^9}, {
   3.8399556830128098`*^9, 3.839955683014886*^9}, {3.839967363223919*^9, 
   3.8399673659199553`*^9}, {3.8399677792748528`*^9, 3.839967779351239*^9}, {
   3.839967916708458*^9, 3.8399679293416033`*^9}, {3.882292102057728*^9, 
   3.88229210213175*^9}, {3.882292287615745*^9, 3.8822923019915323`*^9}, {
   3.894621816385067*^9, 3.8946218212617188`*^9}, {3.894621907400311*^9, 
   3.894621911941169*^9}, {3.8946221552690573`*^9, 3.894622157722158*^9}, 
   3.8946224637764807`*^9, {3.894622512573112*^9, 3.894622515408671*^9}, {
   3.901536242353207*^9, 3.901536248579625*^9}},
 CellLabel->
  "In[513]:=",ExpressionUUID->"dff3123f-2907-4a7c-9e7b-f8189708d4f9"],

Cell[BoxData["37.9005823896473`"], "Output",
 CellChangeTimes->{
  3.8358958373498907`*^9, 3.835911747732852*^9, 3.835915855991452*^9, 
   3.835916035508548*^9, 3.8359162315086813`*^9, 3.835916491321916*^9, 
   3.835916646643701*^9, 3.835916828560217*^9, 3.835917099074872*^9, 
   3.835917313984351*^9, 3.835917966505391*^9, 3.835918999466496*^9, 
   3.8359874828782988`*^9, 3.8359875574626913`*^9, 3.837185772105558*^9, 
   3.837222258546278*^9, 3.837350227697657*^9, 3.837540359217886*^9, 
   3.8375512319409533`*^9, {3.838587699328068*^9, 3.838587728945139*^9}, 
   3.8385878744543943`*^9, 3.83858791335464*^9, 3.839507205079165*^9, 
   3.83951185495861*^9, 3.8399428114721537`*^9, 3.839948721391083*^9, 
   3.8399521717454357`*^9, 3.839956531960936*^9, 3.8399674435188847`*^9, 
   3.839967896820792*^9, 3.839968016856776*^9, 3.88152687365937*^9, 
   3.881527720180894*^9, 3.882291489511898*^9, 3.882292327919738*^9, 
   3.882292383895446*^9, 3.882293567217614*^9, 3.882294558890176*^9, 
   3.882294874419251*^9, 3.88229582447046*^9, 3.8823689254727993`*^9, 
   3.882369326788249*^9, 3.882375845264146*^9, 3.882376089851565*^9, 
   3.882376508314451*^9, 3.882376912168042*^9, 3.882379005483841*^9, 
   3.882379505530504*^9, 3.882379925887061*^9, 3.883198737571024*^9, 
   3.884167026948812*^9, 3.884168961467238*^9, 3.884169510119372*^9, 
   3.894290705736627*^9, 3.894291248345352*^9, 3.894294176530053*^9, 
   3.89429479327184*^9, 3.8946185770855627`*^9, 3.894622211962104*^9, 
   3.894790845569097*^9, 3.8956498390988503`*^9, 3.895650437306985*^9, 
   3.895650789147894*^9, 3.895651370915854*^9, 3.8973247207948647`*^9, 
   3.897475033459361*^9, 3.897476788962143*^9, 3.897477154479576*^9, 
   3.8974774773869753`*^9, 3.89747783556208*^9, 3.897478115186265*^9, 
   3.8974784654707613`*^9, 3.897478760914901*^9, 3.899549707463854*^9, 
   3.899551042091814*^9, 3.8995512391530437`*^9, 3.899551439193122*^9, 
   3.8995517021738157`*^9, 3.899552224806354*^9, 3.9008385420037746`*^9, 
   3.9008535542044973`*^9, 3.9015363177922697`*^9},
 CellLabel->
  "Out[514]=",ExpressionUUID->"5a26c317-e5bf-4768-ad5c-81de45f4a26c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Gbar", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ff", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ThetaEps", "[", "t", "]"}], "-", "t"}], ")"}], "/", 
          "Eps"}], "]"}], "/", "t"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "Midpt", ",", "l"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "/", "Eps"}],
    "+", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", "t", "]"}], "-", "t", "-", "u"}], ")"}], "/", 
        "u"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "u"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "Midpt", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "Eps", ",", "R1"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G2", "=", 
  RowBox[{"G0", "+", 
   RowBox[{"Gbar", "[", "R", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G3", "=", 
  RowBox[{"G0", "+", 
   RowBox[{"Gbar", "[", "T2", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G4", "=", 
  RowBox[{"G0", "+", 
   RowBox[{"Gbar", "[", "T3", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.835895408852083*^9, 3.835895491734112*^9}, {
   3.835895563421547*^9, 3.8358955651014967`*^9}, {3.835909447741914*^9, 
   3.835909456570565*^9}, {3.837351163498612*^9, 3.837351213339971*^9}, {
   3.8373512838654823`*^9, 3.8373512980136013`*^9}, {3.8373513499612722`*^9, 
   3.83735135119378*^9}, {3.837540278016968*^9, 3.837540278814128*^9}, {
   3.838587597933282*^9, 3.838587598929778*^9}, {3.8395069320779057`*^9, 
   3.839506948005189*^9}, {3.839507069749086*^9, 3.839507071155631*^9}, 
   3.839508051284988*^9, {3.839941494751358*^9, 3.839941524262532*^9}, {
   3.839948975743891*^9, 3.839948984020712*^9}, {3.8399490159260893`*^9, 
   3.839949020772356*^9}, {3.839949088997305*^9, 3.839949132968211*^9}, {
   3.83995206636488*^9, 3.839952076951334*^9}, {3.839952940348092*^9, 
   3.839952940489017*^9}, {3.839955683017976*^9, 3.8399556830187902`*^9}, {
   3.839957532072155*^9, 3.839957544140636*^9}, {3.839968035051219*^9, 
   3.8399680615376883`*^9}, {3.881527740133996*^9, 3.881527742481448*^9}, {
   3.882292114389678*^9, 3.8822921144893713`*^9}, {3.882292278884304*^9, 
   3.882292280863729*^9}, {3.882292782831263*^9, 3.882292784386629*^9}, {
   3.882294066809486*^9, 3.882294068084647*^9}, {3.882379020107748*^9, 
   3.8823790226304607`*^9}, {3.894291022958547*^9, 3.894291024746586*^9}, {
   3.894622180046479*^9, 3.8946221848017473`*^9}, 3.894622518010199*^9, {
   3.901536481728491*^9, 3.901536483233328*^9}},
 CellLabel->
  "In[515]:=",ExpressionUUID->"f28659a0-2da0-4d92-8bd6-204397ddce81"],

Cell[BoxData[
 RowBox[{"-", "4.132124278976534`"}]], "Output",
 CellChangeTimes->{
  3.839507075083305*^9, 3.839508054803055*^9, 3.8395118169711523`*^9, 
   3.83994283525672*^9, 3.839947834411956*^9, 3.839948781415237*^9, 
   3.839950100359724*^9, 3.839952119725124*^9, 3.83995218575694*^9, 
   3.8399529446700993`*^9, {3.839957536055429*^9, 3.839957545827817*^9}, 
   3.839957681756969*^9, {3.839968046806252*^9, 3.839968068503881*^9}, 
   3.8399683476838512`*^9, 3.839968526939107*^9, 3.839968706717927*^9, 
   3.881526979411978*^9, 3.881527744663909*^9, 3.882291503655401*^9, 
   3.8822922818316193`*^9, 3.882292786462184*^9, 3.882293177262432*^9, 
   3.882293574118328*^9, 3.882294563589532*^9, 3.8822948888991423`*^9, 
   3.882296302657816*^9, 3.882296488257066*^9, 3.882368959576003*^9, 
   3.8823693329039383`*^9, 3.88237586705202*^9, 3.882376093034062*^9, 
   3.8823765179702377`*^9, 3.8823769238174543`*^9, 3.882379028798328*^9, 
   3.8823795274890738`*^9, 3.882379926026379*^9, 3.883198751491501*^9, 
   3.884167030278713*^9, 3.884167698703373*^9, 3.884168094075259*^9, 
   3.884168364653555*^9, 3.884169019253468*^9, 3.884169538742879*^9, 
   3.894290733003187*^9, 3.894291266679654*^9, 3.894294190046341*^9, {
   3.894294845182884*^9, 3.894294846872245*^9}, 3.894618608506958*^9, 
   3.8946222321264257`*^9, 3.894790870828466*^9, 3.895649859755299*^9, 
   3.895650440718851*^9, 3.8956507914962053`*^9, 3.895650996631631*^9, 
   3.895651148739459*^9, 3.8956514415870113`*^9, 3.895652150731192*^9, 
   3.895652373246093*^9, 3.8973247971284924`*^9, 3.897328247294242*^9, 
   3.897328406882504*^9, 3.897475043000842*^9, 3.8974768030999203`*^9, 
   3.897477175150275*^9, 3.8974774924225483`*^9, 3.897477844164785*^9, 
   3.8974781276758957`*^9, 3.8974784943253117`*^9, 3.8974788000562468`*^9, 
   3.897479078323354*^9, 3.899549717039476*^9, 3.8995522302954884`*^9, 
   3.8995524747424507`*^9, 3.899552688080102*^9, 3.899552824476572*^9, 
   3.899552923761849*^9, 3.8995530279175243`*^9, 3.8995532214671783`*^9, 
   3.8995533830221453`*^9, 3.899553519736618*^9, 3.899553776754806*^9, 
   3.8995540679315987`*^9, 3.899554267552038*^9, 3.89955439840606*^9, 
   3.900838545688922*^9, {3.9008535603617*^9, 3.9008535813050127`*^9}, 
   3.901536488747757*^9},
 CellLabel->
  "Out[516]=",ExpressionUUID->"c83059ad-0b86-49db-8dd4-f45350d5b939"],

Cell[BoxData[
 RowBox[{"-", "3.2999699322286773`"}]], "Output",
 CellChangeTimes->{
  3.839507075083305*^9, 3.839508054803055*^9, 3.8395118169711523`*^9, 
   3.83994283525672*^9, 3.839947834411956*^9, 3.839948781415237*^9, 
   3.839950100359724*^9, 3.839952119725124*^9, 3.83995218575694*^9, 
   3.8399529446700993`*^9, {3.839957536055429*^9, 3.839957545827817*^9}, 
   3.839957681756969*^9, {3.839968046806252*^9, 3.839968068503881*^9}, 
   3.8399683476838512`*^9, 3.839968526939107*^9, 3.839968706717927*^9, 
   3.881526979411978*^9, 3.881527744663909*^9, 3.882291503655401*^9, 
   3.8822922818316193`*^9, 3.882292786462184*^9, 3.882293177262432*^9, 
   3.882293574118328*^9, 3.882294563589532*^9, 3.8822948888991423`*^9, 
   3.882296302657816*^9, 3.882296488257066*^9, 3.882368959576003*^9, 
   3.8823693329039383`*^9, 3.88237586705202*^9, 3.882376093034062*^9, 
   3.8823765179702377`*^9, 3.8823769238174543`*^9, 3.882379028798328*^9, 
   3.8823795274890738`*^9, 3.882379926026379*^9, 3.883198751491501*^9, 
   3.884167030278713*^9, 3.884167698703373*^9, 3.884168094075259*^9, 
   3.884168364653555*^9, 3.884169019253468*^9, 3.884169538742879*^9, 
   3.894290733003187*^9, 3.894291266679654*^9, 3.894294190046341*^9, {
   3.894294845182884*^9, 3.894294846872245*^9}, 3.894618608506958*^9, 
   3.8946222321264257`*^9, 3.894790870828466*^9, 3.895649859755299*^9, 
   3.895650440718851*^9, 3.8956507914962053`*^9, 3.895650996631631*^9, 
   3.895651148739459*^9, 3.8956514415870113`*^9, 3.895652150731192*^9, 
   3.895652373246093*^9, 3.8973247971284924`*^9, 3.897328247294242*^9, 
   3.897328406882504*^9, 3.897475043000842*^9, 3.8974768030999203`*^9, 
   3.897477175150275*^9, 3.8974774924225483`*^9, 3.897477844164785*^9, 
   3.8974781276758957`*^9, 3.8974784943253117`*^9, 3.8974788000562468`*^9, 
   3.897479078323354*^9, 3.899549717039476*^9, 3.8995522302954884`*^9, 
   3.8995524747424507`*^9, 3.899552688080102*^9, 3.899552824476572*^9, 
   3.899552923761849*^9, 3.8995530279175243`*^9, 3.8995532214671783`*^9, 
   3.8995533830221453`*^9, 3.899553519736618*^9, 3.899553776754806*^9, 
   3.8995540679315987`*^9, 3.899554267552038*^9, 3.89955439840606*^9, 
   3.900838545688922*^9, {3.9008535603617*^9, 3.9008535813050127`*^9}, 
   3.901536488893004*^9},
 CellLabel->
  "Out[517]=",ExpressionUUID->"0dfcacdd-ad6f-45a5-9523-9f0ee0a4e90b"],

Cell[BoxData[
 RowBox[{"-", "3.805861871419779`"}]], "Output",
 CellChangeTimes->{
  3.839507075083305*^9, 3.839508054803055*^9, 3.8395118169711523`*^9, 
   3.83994283525672*^9, 3.839947834411956*^9, 3.839948781415237*^9, 
   3.839950100359724*^9, 3.839952119725124*^9, 3.83995218575694*^9, 
   3.8399529446700993`*^9, {3.839957536055429*^9, 3.839957545827817*^9}, 
   3.839957681756969*^9, {3.839968046806252*^9, 3.839968068503881*^9}, 
   3.8399683476838512`*^9, 3.839968526939107*^9, 3.839968706717927*^9, 
   3.881526979411978*^9, 3.881527744663909*^9, 3.882291503655401*^9, 
   3.8822922818316193`*^9, 3.882292786462184*^9, 3.882293177262432*^9, 
   3.882293574118328*^9, 3.882294563589532*^9, 3.8822948888991423`*^9, 
   3.882296302657816*^9, 3.882296488257066*^9, 3.882368959576003*^9, 
   3.8823693329039383`*^9, 3.88237586705202*^9, 3.882376093034062*^9, 
   3.8823765179702377`*^9, 3.8823769238174543`*^9, 3.882379028798328*^9, 
   3.8823795274890738`*^9, 3.882379926026379*^9, 3.883198751491501*^9, 
   3.884167030278713*^9, 3.884167698703373*^9, 3.884168094075259*^9, 
   3.884168364653555*^9, 3.884169019253468*^9, 3.884169538742879*^9, 
   3.894290733003187*^9, 3.894291266679654*^9, 3.894294190046341*^9, {
   3.894294845182884*^9, 3.894294846872245*^9}, 3.894618608506958*^9, 
   3.8946222321264257`*^9, 3.894790870828466*^9, 3.895649859755299*^9, 
   3.895650440718851*^9, 3.8956507914962053`*^9, 3.895650996631631*^9, 
   3.895651148739459*^9, 3.8956514415870113`*^9, 3.895652150731192*^9, 
   3.895652373246093*^9, 3.8973247971284924`*^9, 3.897328247294242*^9, 
   3.897328406882504*^9, 3.897475043000842*^9, 3.8974768030999203`*^9, 
   3.897477175150275*^9, 3.8974774924225483`*^9, 3.897477844164785*^9, 
   3.8974781276758957`*^9, 3.8974784943253117`*^9, 3.8974788000562468`*^9, 
   3.897479078323354*^9, 3.899549717039476*^9, 3.8995522302954884`*^9, 
   3.8995524747424507`*^9, 3.899552688080102*^9, 3.899552824476572*^9, 
   3.899552923761849*^9, 3.8995530279175243`*^9, 3.8995532214671783`*^9, 
   3.8995533830221453`*^9, 3.899553519736618*^9, 3.899553776754806*^9, 
   3.8995540679315987`*^9, 3.899554267552038*^9, 3.89955439840606*^9, 
   3.900838545688922*^9, {3.9008535603617*^9, 3.9008535813050127`*^9}, 
   3.9015364890494013`*^9},
 CellLabel->
  "Out[518]=",ExpressionUUID->"80711d86-35a6-4703-89bf-08ad4ce765bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H2Wu", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"HWu", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Theta", "[", "t", "]"}], "-", "t", "-", "u"}], ")"}], "/", 
       "u"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"t", " ", "u", " ", "u"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "Midpt", ",", "R"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "Eps", ",", "R1"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.839952080823138*^9, 3.839952081057077*^9}, 
   3.839955683021824*^9, {3.8399575689706383`*^9, 3.839957572967676*^9}, {
   3.8399673877835608`*^9, 3.839967397302565*^9}, 3.839968077784986*^9, {
   3.8822921176575413`*^9, 3.882292117718883*^9}, {3.882292274492745*^9, 
   3.882292274581785*^9}, {3.882292794244536*^9, 3.882292822950822*^9}, {
   3.882294076075983*^9, 3.8822940761630087`*^9}, 3.882379039522929*^9, {
   3.900853564051477*^9, 3.900853566618668*^9}, {3.90153652004628*^9, 
   3.901536520139964*^9}},
 CellLabel->
  "In[519]:=",ExpressionUUID->"67b68d46-2d7b-4ff9-8946-aab92f7745e1"],

Cell[BoxData["0.02578750164705321675047206355723847423`15."], "Output",
 CellChangeTimes->{
  3.83995295536475*^9, 3.839957573965526*^9, 3.839967475019444*^9, 
   3.839968085386812*^9, 3.8399683599014463`*^9, 3.839968530070594*^9, 
   3.839968709310981*^9, 3.8815270041353827`*^9, 3.8815277545599003`*^9, 
   3.882291512404037*^9, {3.882292263900201*^9, 3.882292275628044*^9}, 
   3.882292828606633*^9, 3.882293188039648*^9, 3.8822935878367977`*^9, 
   3.88229457011554*^9, 3.882294901582273*^9, 3.882295835011279*^9, 
   3.8822963080877028`*^9, 3.882296494190785*^9, 3.882368975662119*^9, 
   3.8823693384693003`*^9, 3.882375871131455*^9, 3.8823760976697617`*^9, 
   3.8823765257512083`*^9, 3.8823769304242697`*^9, 3.882379042706688*^9, 
   3.882379559190392*^9, 3.882379958313983*^9, 3.883198755520145*^9, 
   3.884167035797473*^9, 3.884167709217527*^9, 3.884168099862705*^9, 
   3.884168369187324*^9, 3.8841690245317993`*^9, 3.884169544767844*^9, 
   3.894290756221362*^9, 3.8942912722612743`*^9, 3.8942942018725863`*^9, 
   3.894294852080371*^9, 3.8946186128314857`*^9, 3.894622254926981*^9, 
   3.89479087779329*^9, 3.8956498840081463`*^9, 3.895650445893901*^9, 
   3.895651008824854*^9, 3.8956511634670763`*^9, 3.895651446477846*^9, 
   3.895652169772602*^9, 3.895652399246566*^9, 3.897324816130349*^9, 
   3.89732825281046*^9, 3.897328410930801*^9, 3.897475048561393*^9, 
   3.897476814639958*^9, 3.897477198480541*^9, 3.897477497111052*^9, 
   3.8974778672459087`*^9, 3.897478154103598*^9, 3.897478500782621*^9, 
   3.897478815649164*^9, 3.897479082839048*^9, 3.8995497239908133`*^9, 
   3.899552239704362*^9, 3.899553561387748*^9, 3.900838552121572*^9, 
   3.9008535849283657`*^9, 3.901536526323737*^9},
 CellLabel->
  "Out[519]=",ExpressionUUID->"82501688-abf8-483b-a660-9dbcd7161de5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G51", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", 
            RowBox[{"t", ",", "u"}], "]"}], "-", "t", "-", "u"}], ")"}], "/", 
         "Eps"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"t", " ", "u"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "R1", ",", "Midpt"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "R1", ",", "t"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "-", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"t", ",", "u", ",", "v"}], "]"}], "-", "t", "-", "u", "-", 
          "v"}], ")"}], "/", "v"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "v", " ", "v"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "R1", ",", "Midpt"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "R1", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "Eps", ",", "R1"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.829752419384365*^9, 3.829752467285063*^9}, {
   3.829752547870111*^9, 3.829752552221449*^9}, {3.8297525956210117`*^9, 
   3.8297525986251917`*^9}, {3.8297815639524927`*^9, 3.829781575004429*^9}, {
   3.830210316154664*^9, 3.830210320894581*^9}, 3.8302145539906063`*^9, {
   3.830957331361483*^9, 3.83095735937055*^9}, {3.830958869179394*^9, 
   3.8309588696140413`*^9}, 3.830959021207024*^9, 3.83200318689812*^9, 
   3.8320038068149548`*^9, 3.832021394770419*^9, {3.832025210957129*^9, 
   3.83202522427497*^9}, 3.832025278378854*^9, {3.832025326428486*^9, 
   3.8320253265161133`*^9}, {3.8320258984479923`*^9, 3.83202600727*^9}, 
   3.832102161449916*^9, 3.832103138396394*^9, {3.8321083405696583`*^9, 
   3.832108353104413*^9}, 3.832155245121893*^9, {3.832682163940587*^9, 
   3.8326822151105433`*^9}, {3.8326835204189787`*^9, 
   3.8326835583777847`*^9}, {3.8351903589135857`*^9, 3.835190431844235*^9}, {
   3.838588272578842*^9, 3.838588273230626*^9}, {3.839507103816572*^9, 
   3.83950710431574*^9}, {3.839955683025633*^9, 3.839955683026416*^9}, {
   3.8399569914802628`*^9, 3.8399570154002867`*^9}, 3.8399570623180847`*^9, {
   3.881527759093733*^9, 3.881527761794991*^9}, {3.8822922044414167`*^9, 
   3.8822922567161493`*^9}, {3.882292832387392*^9, 3.8822928360515347`*^9}, {
   3.882294087083233*^9, 3.8822940909149637`*^9}, {3.8823790479953823`*^9, 
   3.882379052780115*^9}, {3.89462226267489*^9, 3.894622266114171*^9}, 
   3.894622521310259*^9, {3.899549744768958*^9, 3.899549745527556*^9}, {
   3.901536548254792*^9, 3.901536553384836*^9}},
 CellLabel->
  "In[523]:=",ExpressionUUID->"d09d8441-9e5b-41c0-9f67-bf1ed823cc24"],

Cell[BoxData["0.4855162646274991`"], "Output",
 CellChangeTimes->{{3.830957361821959*^9, 3.830957383529413*^9}, 
   3.830958892490139*^9, 3.830958964652574*^9, 3.8309590316982193`*^9, 
   3.831316127133421*^9, 3.8317561160153093`*^9, 3.832003168755718*^9, 
   3.832003223616087*^9, 3.832003817997458*^9, 3.832021404230775*^9, 
   3.8320260498281918`*^9, 3.832079601073289*^9, 3.8320799371623373`*^9, 
   3.832080216964056*^9, 3.8320804916403027`*^9, 3.8320808345019493`*^9, 
   3.832081122904207*^9, 3.8320814916270313`*^9, 3.8320818204488363`*^9, 
   3.8320820884903917`*^9, 3.8320825290954733`*^9, 3.832083021155776*^9, 
   3.832102182436311*^9, 3.8321031419110823`*^9, 3.8321033951170387`*^9, 
   3.832107891288419*^9, 3.832108130946246*^9, 3.832108375922613*^9, 
   3.8321087195719*^9, {3.83215524249708*^9, 3.832155266084404*^9}, 
   3.832155669119945*^9, 3.832156549644113*^9, 3.832156708187711*^9, 
   3.832162345148642*^9, 3.832162506582123*^9, 3.83216271689974*^9, 
   3.832162865163458*^9, 3.832163027033934*^9, 3.832163196810183*^9, 
   3.832163356444324*^9, 3.8321639113346167`*^9, 3.832166599235168*^9, 
   3.832166730507464*^9, 3.8321668391633*^9, 3.832166955180105*^9, 
   3.83216714411232*^9, 3.832173364597468*^9, 3.832173510299342*^9, 
   3.832173595335908*^9, 3.832173829946793*^9, 3.832174005124172*^9, 
   3.832174199112982*^9, 3.832174376755206*^9, 3.832175482842098*^9, 
   3.832537831041362*^9, 3.832680066402347*^9, 3.832682236333716*^9, {
   3.832683548904387*^9, 3.832683575167671*^9}, 3.8351874539167624`*^9, 
   3.835190426788845*^9, 3.835190461347575*^9, 3.835197003589615*^9, 
   3.835197565475092*^9, 3.835199016393552*^9, 3.83519919945475*^9, 
   3.8351994491658154`*^9, 3.835199732051876*^9, 3.835201992362438*^9, 
   3.8358956548564672`*^9, 3.8359117939800262`*^9, 3.835916898514461*^9, 
   3.835917159117353*^9, 3.8359173632190332`*^9, 3.835918001384199*^9, 
   3.83598765640417*^9, 3.837185804072369*^9, 3.837350084525663*^9, 
   3.8375403879371567`*^9, 3.837551266204116*^9, 3.83858829313072*^9, 
   3.839507125039035*^9, 3.839511900039311*^9, 3.8399502214780083`*^9, 
   3.8399529840192947`*^9, 3.839956710295354*^9, 3.8399567431140623`*^9, 
   3.8399570478712063`*^9, 3.8399571155746403`*^9, 3.83996754308613*^9, 
   3.881527055807528*^9, 3.881527829837884*^9, 3.882291596370329*^9, {
   3.882292222538549*^9, 3.8822922502393303`*^9}, 3.882292848947536*^9, 
   3.882293604207314*^9, 3.882294589606058*^9, 3.882294914910222*^9, 
   3.882295842617661*^9, 3.882368998901206*^9, 3.882369341691701*^9, 
   3.8823758868425817`*^9, 3.882376135939746*^9, 3.882376558904574*^9, 
   3.882376949528377*^9, 3.882379082407298*^9, 3.882379581074132*^9, 
   3.8823799914998283`*^9, 3.8831987903673153`*^9, 3.88416706385933*^9, 
   3.88416840992937*^9, 3.884169059554398*^9, 3.884169558586198*^9, 
   3.89429077705165*^9, 3.894291282146247*^9, 3.894294229766589*^9, 
   3.894294862308264*^9, 3.894618623017808*^9, 3.894622279512786*^9, 
   3.894790903155479*^9, 3.895650073248735*^9, 3.895650455548626*^9, 
   3.89565146930597*^9, 3.897324829226861*^9, 3.897475063675235*^9, 
   3.897476824189581*^9, 3.897477206947275*^9, 3.897477519845071*^9, 
   3.897477878369239*^9, 3.897478162822599*^9, 3.897478516268774*^9, 
   3.897478858929764*^9, 3.899549750772853*^9, 3.89955224653948*^9, 
   3.9008386052959747`*^9, 3.900853593009893*^9, 3.901536561570561*^9, 
   3.901536615423539*^9},
 CellLabel->
  "Out[523]=",ExpressionUUID->"0a209e78-ee25-4613-999b-5d565e5261d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"G52", "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", "t", "]"}], "-", "t", "-", "u"}], ")"}], "/", 
        "R1"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "Midpt", ",", "T2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "R1", ",", "t"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", 
   "R1"}]}], "\[IndentingNewLine]", 
 RowBox[{"G5", "=", 
  RowBox[{"G51", "+", "G52"}]}]}], "Input",
 CellChangeTimes->{{3.8326835460842457`*^9, 3.832683546185565*^9}, {
   3.8351904891785593`*^9, 3.835190514710821*^9}, {3.8373514504294357`*^9, 
   3.8373514615256166`*^9}, {3.837540403057989*^9, 3.837540403737365*^9}, {
   3.838588260733691*^9, 3.838588261844648*^9}, {3.839507219361726*^9, 
   3.839507224536028*^9}, 3.83950809180901*^9, {3.839941451020294*^9, 
   3.839941459320427*^9}, {3.839948943724456*^9, 3.8399489456089993`*^9}, {
   3.839952980193516*^9, 3.839952980345747*^9}, 3.839955683034108*^9, {
   3.839967569324871*^9, 3.839967598059999*^9}, {3.88152779134009*^9, 
   3.8815277914342937`*^9}, {3.882292205754747*^9, 3.882292205821185*^9}, {
   3.882292538332086*^9, 3.88229253843255*^9}, {3.882292857370838*^9, 
   3.8822928574578657`*^9}, {3.882294121709137*^9, 3.882294121843007*^9}, 
   3.882379098073958*^9, 3.894291026618581*^9, {3.901536595393652*^9, 
   3.901536595491775*^9}},
 CellLabel->
  "In[524]:=",ExpressionUUID->"2585631f-00b6-4902-aca4-d6c41a013301"],

Cell[BoxData["1.051889430287639`"], "Output",
 CellChangeTimes->{{3.832683552943378*^9, 3.832683581497837*^9}, 
   3.8351874597169437`*^9, 3.8351905182235928`*^9, 3.835197008890355*^9, 
   3.835197569282359*^9, 3.8351990240322847`*^9, 3.8351992066783*^9, 
   3.835199458091982*^9, 3.8351997384332542`*^9, 3.835201375156826*^9, 
   3.835201579105957*^9, 3.835201728230027*^9, 3.835201998523922*^9, 
   3.83591181149765*^9, 3.835914151960815*^9, 3.835914271205956*^9, 
   3.8359144123279867`*^9, 3.835914497390142*^9, 3.835914530794791*^9, 
   3.835914588694112*^9, 3.835914679346293*^9, 3.835914722978486*^9, 
   3.8359147747316027`*^9, 3.835914813043722*^9, 3.8359148563006287`*^9, 
   3.8359150982043257`*^9, 3.835915168985057*^9, 3.835915207826098*^9, 
   3.83591547288066*^9, 3.8359155604522943`*^9, 3.835915623434311*^9, 
   3.835915666169498*^9, 3.835916923021628*^9, 3.835917166530011*^9, 
   3.8359173695103073`*^9, 3.835918017601054*^9, 3.835919170781313*^9, 
   3.835987671777835*^9, 3.837185812837895*^9, 3.837350089566391*^9, 
   3.8373514687902393`*^9, {3.837540400020389*^9, 3.837540406332025*^9}, 
   3.837551302550551*^9, 3.838588301170082*^9, 3.839507232007432*^9, 
   3.8395081110753193`*^9, 3.839511923686599*^9, {3.8399502008055477`*^9, 
   3.839950225218114*^9}, 3.839953004212871*^9, 3.839957334493951*^9, {
   3.839967586258786*^9, 3.8399676010296707`*^9}, 3.881527059626574*^9, 
   3.881527839093671*^9, 3.882291604416232*^9, 3.882292539496579*^9, 
   3.882292862153574*^9, 3.882293619710568*^9, 3.8822945928385563`*^9, 
   3.8822949279832687`*^9, 3.882295846359149*^9, 3.882369002108263*^9, 
   3.8823694031431513`*^9, 3.8823758901893587`*^9, 3.8823761387635736`*^9, 
   3.882376567788122*^9, 3.882376952315793*^9, {3.88237909292934*^9, 
   3.882379099692196*^9}, 3.8823795901523237`*^9, 3.882380010430214*^9, 
   3.883198803204668*^9, 3.884167066428705*^9, 3.884168453038686*^9, 
   3.8841691012762203`*^9, 3.8841695647769823`*^9, 3.894290787440589*^9, 
   3.89429135515688*^9, 3.894294234520054*^9, 3.894295028451097*^9, 
   3.894618657448682*^9, 3.89462228502289*^9, 3.894790922779402*^9, 
   3.895650118346121*^9, 3.895650457334406*^9, 3.895651528034041*^9, 
   3.897324833285624*^9, 3.897475072575783*^9, 3.897476826762742*^9, 
   3.897477226534696*^9, 3.897477540658025*^9, 3.897477887390361*^9, 
   3.897478169784233*^9, 3.897478519308885*^9, 3.8974788731129017`*^9, 
   3.899549756804597*^9, 3.899552261230776*^9, 3.8995524900830307`*^9, {
   3.8995526958806953`*^9, 3.8995527164015408`*^9}, 3.899552832340439*^9, 
   3.899552928907448*^9, {3.8995530370342207`*^9, 3.899553048953601*^9}, 
   3.8995532272080393`*^9, 3.8995533876674356`*^9, 3.89955356492325*^9, 
   3.899553795633366*^9, 3.9008386362615643`*^9, 3.900853598422179*^9, {
   3.901536597979904*^9, 3.901536619892037*^9}},
 CellLabel->
  "Out[524]=",ExpressionUUID->"4a5e5d28-43c6-4c57-ac07-b1f5677c7129"],

Cell[BoxData["1.537405694915138`"], "Output",
 CellChangeTimes->{{3.832683552943378*^9, 3.832683581497837*^9}, 
   3.8351874597169437`*^9, 3.8351905182235928`*^9, 3.835197008890355*^9, 
   3.835197569282359*^9, 3.8351990240322847`*^9, 3.8351992066783*^9, 
   3.835199458091982*^9, 3.8351997384332542`*^9, 3.835201375156826*^9, 
   3.835201579105957*^9, 3.835201728230027*^9, 3.835201998523922*^9, 
   3.83591181149765*^9, 3.835914151960815*^9, 3.835914271205956*^9, 
   3.8359144123279867`*^9, 3.835914497390142*^9, 3.835914530794791*^9, 
   3.835914588694112*^9, 3.835914679346293*^9, 3.835914722978486*^9, 
   3.8359147747316027`*^9, 3.835914813043722*^9, 3.8359148563006287`*^9, 
   3.8359150982043257`*^9, 3.835915168985057*^9, 3.835915207826098*^9, 
   3.83591547288066*^9, 3.8359155604522943`*^9, 3.835915623434311*^9, 
   3.835915666169498*^9, 3.835916923021628*^9, 3.835917166530011*^9, 
   3.8359173695103073`*^9, 3.835918017601054*^9, 3.835919170781313*^9, 
   3.835987671777835*^9, 3.837185812837895*^9, 3.837350089566391*^9, 
   3.8373514687902393`*^9, {3.837540400020389*^9, 3.837540406332025*^9}, 
   3.837551302550551*^9, 3.838588301170082*^9, 3.839507232007432*^9, 
   3.8395081110753193`*^9, 3.839511923686599*^9, {3.8399502008055477`*^9, 
   3.839950225218114*^9}, 3.839953004212871*^9, 3.839957334493951*^9, {
   3.839967586258786*^9, 3.8399676010296707`*^9}, 3.881527059626574*^9, 
   3.881527839093671*^9, 3.882291604416232*^9, 3.882292539496579*^9, 
   3.882292862153574*^9, 3.882293619710568*^9, 3.8822945928385563`*^9, 
   3.8822949279832687`*^9, 3.882295846359149*^9, 3.882369002108263*^9, 
   3.8823694031431513`*^9, 3.8823758901893587`*^9, 3.8823761387635736`*^9, 
   3.882376567788122*^9, 3.882376952315793*^9, {3.88237909292934*^9, 
   3.882379099692196*^9}, 3.8823795901523237`*^9, 3.882380010430214*^9, 
   3.883198803204668*^9, 3.884167066428705*^9, 3.884168453038686*^9, 
   3.8841691012762203`*^9, 3.8841695647769823`*^9, 3.894290787440589*^9, 
   3.89429135515688*^9, 3.894294234520054*^9, 3.894295028451097*^9, 
   3.894618657448682*^9, 3.89462228502289*^9, 3.894790922779402*^9, 
   3.895650118346121*^9, 3.895650457334406*^9, 3.895651528034041*^9, 
   3.897324833285624*^9, 3.897475072575783*^9, 3.897476826762742*^9, 
   3.897477226534696*^9, 3.897477540658025*^9, 3.897477887390361*^9, 
   3.897478169784233*^9, 3.897478519308885*^9, 3.8974788731129017`*^9, 
   3.899549756804597*^9, 3.899552261230776*^9, 3.8995524900830307`*^9, {
   3.8995526958806953`*^9, 3.8995527164015408`*^9}, 3.899552832340439*^9, 
   3.899552928907448*^9, {3.8995530370342207`*^9, 3.899553048953601*^9}, 
   3.8995532272080393`*^9, 3.8995533876674356`*^9, 3.89955356492325*^9, 
   3.899553795633366*^9, 3.9008386362615643`*^9, 3.900853598422179*^9, {
   3.901536597979904*^9, 3.901536619893622*^9}},
 CellLabel->
  "Out[525]=",ExpressionUUID->"90feaeec-59c6-4aa1-aba7-a4edf4816283"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G6", "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", "t", "]"}], "-", "t", "-", "u"}], ")"}], "/", 
        "R1"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "T2", ",", "T3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "R1", ",", "T1"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", 
   "R1"}]}]], "Input",
 CellChangeTimes->{{3.839507427102755*^9, 3.839507435026557*^9}, 
   3.839508160118582*^9, {3.839941440253211*^9, 3.839941445657235*^9}, 
   3.839948940625552*^9, {3.839953008797913*^9, 3.839953008927359*^9}, 
   3.8399556830377417`*^9, {3.839967605588291*^9, 3.839967610118175*^9}, {
   3.8822922072687263`*^9, 3.882292207300488*^9}, {3.882292543893948*^9, 
   3.882292543975133*^9}, 3.8942910274770517`*^9, {3.8946186602288218`*^9, 
   3.89461866157833*^9}, {3.901536686890382*^9, 3.901536686978187*^9}},
 CellLabel->
  "In[526]:=",ExpressionUUID->"a3a3eaf3-3032-472f-bd5d-64774dd2dd2f"],

Cell[BoxData["0.36598299333499695`"], "Output",
 CellChangeTimes->{
  3.839507448118724*^9, 3.83950816188168*^9, 3.839511955500011*^9, 
   3.8395119983535748`*^9, 3.839948800327724*^9, 3.839952423258985*^9, 
   3.839953011345134*^9, {3.83996760387705*^9, 3.839967611738859*^9}, 
   3.881527064149119*^9, 3.8815278431325083`*^9, 3.88229165588999*^9, 
   3.8822925454813423`*^9, 3.882293656290332*^9, 3.8822945954522448`*^9, 
   3.8822949307064543`*^9, 3.882295849230221*^9, 3.882369004249927*^9, 
   3.8823694080725307`*^9, 3.8823759006873493`*^9, 3.8823761408018513`*^9, 
   3.882376583391732*^9, 3.8823769793211193`*^9, 3.882379108978557*^9, 
   3.8823795970113573`*^9, 3.8823800130442867`*^9, 3.8831988053792477`*^9, 
   3.884167068590173*^9, 3.884168455445657*^9, 3.884169103820179*^9, 
   3.8841695716361856`*^9, 3.894290799978711*^9, 3.894291356873343*^9, 
   3.894294241894725*^9, 3.8942950313615437`*^9, 3.8946186622179947`*^9, 
   3.894622291503561*^9, 3.894790924884315*^9, 3.89565012104849*^9, 
   3.895650459186533*^9, 3.895651531432746*^9, 3.897324835453426*^9, 
   3.897475077095379*^9, 3.897476829111478*^9, 3.8974772286848383`*^9, 
   3.897477546919653*^9, 3.897477889919614*^9, 3.897478185466494*^9, 
   3.897478521637072*^9, 3.897478881174384*^9, 3.899549760211566*^9, 
   3.899551097721106*^9, 3.8995512589281063`*^9, 3.899551528199439*^9, 
   3.8995520379146423`*^9, 3.899552265151442*^9, 3.8995524924327602`*^9, 
   3.899552719030657*^9, 3.899552835291793*^9, 3.8995529317633677`*^9, 
   3.8995530456272297`*^9, 3.899553230244493*^9, 3.899553394275395*^9, 
   3.899553567995085*^9, 3.8995538018459377`*^9, 3.899554073636516*^9, 
   3.89955427237323*^9, 3.899554403762166*^9, 3.900838638106124*^9, 
   3.900853601806304*^9, 3.901536687929101*^9},
 CellLabel->
  "Out[526]=",ExpressionUUID->"5ad80843-3ad2-45a3-8993-27f07c5b52d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G7", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", 
            RowBox[{"t", ",", "u"}], "]"}], "-", "t", "-", "u"}], ")"}], "/", 
         "Eps"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"t", " ", "u"}], ")"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"t", ",", "R1", ",", "T1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "R1", ",", "t"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"t", ",", "u", ",", "v"}], "]"}], "-", "t", "-", "u", "-", 
          "v"}], ")"}], "/", "v"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "v", " ", "v"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "R1", ",", "T1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "R1", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "Eps", ",", "u"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8326796468254147`*^9, 3.8326796469581003`*^9}, {
   3.832679711233315*^9, 3.8326797571611233`*^9}, {3.832679798290784*^9, 
   3.8326798850657797`*^9}, {3.83268074902584*^9, 3.83268075335779*^9}, {
   3.832683586560635*^9, 3.832683588253152*^9}, {3.835190615187943*^9, 
   3.835190678257571*^9}, {3.83519073231909*^9, 3.835190740111396*^9}, {
   3.838588329444373*^9, 3.8385883307386627`*^9}, {3.839507244096611*^9, 
   3.8395072449472847`*^9}, {3.839955683041654*^9, 3.839955683042485*^9}, 
   3.839967629291856*^9, {3.882292579280724*^9, 3.882292584702881*^9}, 
   3.882296122139909*^9, {3.894618664672419*^9, 3.894618665564041*^9}, {
   3.894622302098629*^9, 3.894622307312501*^9}, 3.894622522909493*^9, {
   3.899552043072134*^9, 3.899552045119617*^9}, {3.901536694919936*^9, 
   3.901536699358357*^9}},
 CellLabel->
  "In[527]:=",ExpressionUUID->"cbf3824a-b271-481e-8981-f6faa5081ecf"],

Cell[BoxData["0.36207394766965884`"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0WlI03Ecx/G/ZeY1nSBFSvPvtHS1qeV0KWj+XGxaI0oUcmleTCNdgVRL
H3SgOc2DQlGbZ9jwIEMJlpnkwZwWVmg4FHUeaZr+/zIJy+j8fh98eD38PHh7
p1+LU9lQFJUKUx7I6SUVDOm9kukXDRZX/iuVgrY8ga9jJUNODue/dgLVo9aP
LuDMkMjdFbwsnn+LBv4sXkDj9mkoLrh/5LgP6mluikTLFyVn0O4HLUrUKA1Q
o7yF1Hw0lEosR+tlfTrUfNCjHd1SdRvQ0vnFebQ/ftSK0j2FkW7gWcGd7Ywq
huifaCazwaVHdRNqUKH+s4bSIceoq2C2mfJCO2i9GDVLwuPRiNvjuWh1ibEM
HZT1z6Dr2ta5h6As1W55upoh7+QtnkdqGJK3RnO1oCn0l7IM7BBNG4oew+89
ZZa8jiEDjl69sWBi8CrLq2dI8GD0bxrcaRvjeoOFTepJPti65iP2B2d3mldy
NhiSsCczRg1uufIilhiGjBdFPUdVxgTxZ1Ao7WpHay0pn1A6KUi2DFo4Ln/3
sgzRiLRB9mBQozTJCYzx5+ejAenOL9AMx9MraN9Qs9UZ7Lq7S8gBbW5dSEEN
Db7Chk2GeDdxtm9YoXPC+W83wVXJd5EG9LBLCRzezRJzyPh19NmEn8UELncq
okbAl2l8mcqWJcL6MU4WKLhoSX8FmpLF60l2LOnPrXJPBg3tWh164keBvsKB
Je7J6zZToJtgcRYNzetxmQb5o7UStGBDn4aanoYVoUcHXbvRKdOhOXRT0ebw
nsOSxp66LrSiQ29EY3TnvqAlp+4f/gASlb0cHSBfL0VzWULzlZ2xYGH4m7Aa
N5b8B2Wdgzw=
  "],
 CellLabel->
  "Out[527]=",ExpressionUUID->"e28a84bf-d99a-4dcc-a924-fbae88c4975e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G81", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", 
            RowBox[{"t", ",", "u"}], "]"}], "-", "t", "-", "u"}], ")"}], "/", 
         "Eps"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"t", " ", "u"}], ")"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"t", ",", "T1", ",", "Midpt"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "R1", ",", "T1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"t", ",", "u", ",", "v"}], "]"}], "-", "t", "-", "u", "-", 
          "v"}], ")"}], "/", "v"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "v", " ", "v"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "T1", ",", "Midpt"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "R1", ",", "T1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "Eps", ",", "u"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.832680783520172*^9, 3.8326807983839903`*^9}, {
   3.832683631023575*^9, 3.8326836383691483`*^9}, {3.8351907583297663`*^9, 
   3.835190795320388*^9}, {3.8385883694684267`*^9, 3.8385883705316277`*^9}, {
   3.839507272418062*^9, 3.839507273091934*^9}, {3.8399556830479927`*^9, 
   3.839955683049068*^9}, {3.8399573549168777`*^9, 3.839957357163102*^9}, 
   3.839967665074174*^9, {3.881527801155846*^9, 3.881527802968721*^9}, {
   3.8822926029667997`*^9, 3.882292606302446*^9}, {3.8822928727998247`*^9, 
   3.882292874610265*^9}, {3.8822941525994453`*^9, 3.882294154508271*^9}, {
   3.882379145546281*^9, 3.88237914757902*^9}, {3.8946223257319613`*^9, 
   3.8946223289538317`*^9}, 3.8946225243915453`*^9, {3.901536744630643*^9, 
   3.901536751310628*^9}},
 CellLabel->
  "In[528]:=",ExpressionUUID->"8ea035b7-a1d5-4396-a7f7-4e63c638bfe0"],

Cell[BoxData["0.11418970503612247`"], "Output",
 CellChangeTimes->CompressedData["
1:eJwdz38s1HEYB/Bv50odx1nHWre4YyGSa+mopu5zaRhutH5YcbvE1NWlP/Ij
s9qpXSFHnbGKxJpaOnNm5eTHajsppTHlaDO/ynHfLyYhoZ6nP5699ry353n2
iJLSjqasoygqCSrUMXWHTEeTJYE+AH0S4nb3MDhR8Mabo6cJ8e8wO4B/rFVf
nEB7H4ctzmDRalcXGr+4NI6yIiwsHnig954vqmgulKLygt0xqK7FTYkaVPw0
dKvcIwddFgiKUKGytPz/XDq3Fs3NP29Cz+aYR9DxvMeLqPars9QFzDZHGVQl
NOmWpPdfAIerLH1qMEMWyKDbDFnsS6BRKhChPFlbMJogCTqNto+9uoLm2zYX
oUrhuSF0VC8eKwZ3mhu/D5TCvpWTIr8ympyaG3a9BZo4lsQ7oNuRtlbtfehr
GFX4Q/jfk90aCbbP+j3zKKcJdzX6rxDsWQhyFYH+CrXYCyyY6dznCz79tmy9
aKPJ20EqTg2q1C/lozRNBm/qjOjxTKde9IVlbu8YyH997Dn6qCGtD21OMIaP
g8LrmjV7Bu6LNSEbQbn8s8IBlBbT2Whu/+VG1LPzxiRaH62dcwRlCw8CuGBs
HkuJhnWNBlZMQy4J4mTM0kQcE1WNFi+K5tEVZZ84E6yfnhWb7RhyTcLKRj1n
WoY7QHZ8HnkHvj+xFp7CZkjW/kJeKhi3FJxsAimDhk7YwJB5fYdrItgU4VuJ
VvvYanSbGPKzLt3OAk5NHRxCretjXQZAd8WHEHSP969kNDds5DZKzfAb0KZm
zRDKOjPC+cRlyNVdjUbUuL3HjKYE106gvz9O+nSDFZUBEeiPGkop4zEk1KSv
iwTdvSoOlbkw5B8Y0ZHA
  "],
 CellLabel->
  "Out[528]=",ExpressionUUID->"a528b68a-1cde-4252-9eb7-245741d0ecbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"G82", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Theta", "[", "t", "]"}], "-", "t", "-", "u"}], ")"}], "/", 
       "u"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"t", " ", "u", " ", "u"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "Midpt", ",", "T2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "R1", ",", "T1"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"G8", "=", 
  RowBox[{"G81", "+", "G82"}]}]}], "Input",
 CellChangeTimes->{{3.8326836428831673`*^9, 3.8326836429635563`*^9}, {
   3.835190843741922*^9, 3.835190857956355*^9}, {3.835191387577002*^9, 
   3.835191387934507*^9}, {3.837351510109208*^9, 3.837351511159656*^9}, {
   3.8375405077431383`*^9, 3.8375405086292763`*^9}, {3.83858841171701*^9, 
   3.838588412720022*^9}, {3.839507308294887*^9, 3.839507308692727*^9}, {
   3.839508190755316*^9, 3.8395081914367456`*^9}, {3.839941386285571*^9, 
   3.8399414233390503`*^9}, {3.8399489245535183`*^9, 3.839948926923064*^9}, {
   3.839952928732346*^9, 3.839952928936289*^9}, 3.839955683053627*^9, {
   3.8399676986597567`*^9, 3.839967713251545*^9}, {3.8815279561632423`*^9, 
   3.881527956320529*^9}, {3.882292643053941*^9, 3.882292643056396*^9}, {
   3.882292883323761*^9, 3.882292883749509*^9}, {3.882294171581708*^9, 
   3.882294171678575*^9}, 3.882379173552244*^9, 3.894291028306239*^9, {
   3.901536769013874*^9, 3.901536769127377*^9}},
 CellLabel->
  "In[529]:=",ExpressionUUID->"50a8830c-3718-4bc2-96b4-1f79b6847392"],

Cell[BoxData["0.64241949538100858454218558006674165009`15."], "Output",
 CellChangeTimes->{
  3.832683661723277*^9, 3.8351875263134413`*^9, 3.8351910882161016`*^9, 
   3.835191392381024*^9, 3.835197118570697*^9, 3.8351976353437567`*^9, 
   3.835199074392048*^9, 3.835199274627995*^9, {3.835199517380612*^9, 
   3.835199519868414*^9}, 3.8351998126695642`*^9, 3.835200007978759*^9, {
   3.83520010867909*^9, 3.83520011938724*^9}, 3.835200268342444*^9, 
   3.8352003789594717`*^9, 3.8352004839979753`*^9, 3.8352006366471243`*^9, 
   3.835200744714367*^9, 3.835200861915524*^9, 3.8352009749091043`*^9, 
   3.835201297476615*^9, 3.835201503078006*^9, 3.835201592508251*^9, 
   3.8352017344999037`*^9, 3.8352020614212093`*^9, 3.8359094896632757`*^9, 
   3.835911872061002*^9, 3.835914174696827*^9, 3.835914281235723*^9, 
   3.8359144182823467`*^9, 3.835914501609795*^9, 3.8359145396937323`*^9, 
   3.835914592976523*^9, 3.835914683613864*^9, 3.835914727514771*^9, 
   3.835914780457144*^9, 3.835914818529292*^9, 3.835914864850216*^9, 
   3.835915104635714*^9, 3.835915174771731*^9, 3.835915212339135*^9, 
   3.835915482314946*^9, 3.835915569465282*^9, 3.835915629908536*^9, 
   3.835915670719056*^9, 3.835915947589706*^9, 3.835916142924447*^9, 
   3.835916351499077*^9, 3.835916561936404*^9, 3.835916750570444*^9, 
   3.835917023956686*^9, 3.835917224010494*^9, 3.835917437031425*^9, {
   3.835918075234727*^9, 3.8359180784852533`*^9}, 3.835987744354477*^9, 
   3.8371858441074667`*^9, 3.837350159854607*^9, 3.8373515153586884`*^9, 
   3.837540533716743*^9, 3.837551346593019*^9, 3.838588417582506*^9, 
   3.839507324692089*^9, 3.8395078504477863`*^9, 3.839508193009295*^9, 
   3.839512045084093*^9, 3.839948928807498*^9, {3.83995015479356*^9, 
   3.8399501583088093`*^9}, 3.839952894420124*^9, 3.839953086588332*^9, 
   3.83995741380403*^9, {3.839967703286586*^9, 3.839967714625806*^9}, 
   3.881527128037599*^9, 3.881527959535981*^9, 3.88229185745669*^9, 
   3.882292645995178*^9, 3.882292885553681*^9, 3.882293689739834*^9, 
   3.8822946168723707`*^9, 3.882294963710238*^9, 3.8822958767601852`*^9, 
   3.88236901454438*^9, 3.8823695431273127`*^9, 3.8823759460263147`*^9, 
   3.882376158861652*^9, 3.88237661563428*^9, 3.882377060152957*^9, 
   3.882379175216055*^9, 3.8823796390583897`*^9, 3.882380037604178*^9, 
   3.8831988499279623`*^9, 3.884167257118425*^9, 3.8841685254443817`*^9, 
   3.8841691527475348`*^9, 3.8841696131423197`*^9, 3.8942908322673883`*^9, 
   3.894291481545402*^9, 3.894294299916863*^9, 3.8942952372005253`*^9, 
   3.894618760750803*^9, 3.8946223599425592`*^9, 3.894790964886758*^9, 
   3.895650151091133*^9, 3.89565048365534*^9, 3.895651590301873*^9, 
   3.897324970410737*^9, 3.897475120604349*^9, 3.8974768773461437`*^9, 
   3.8974772686654577`*^9, 3.897477603297892*^9, 3.897477930890018*^9, 
   3.89747823549887*^9, 3.897478548140663*^9, 3.897478906126161*^9, 
   3.899549818553314*^9, 3.8995511202067413`*^9, 3.899551282510013*^9, 
   3.899551554381181*^9, 3.899552067668152*^9, 3.899552326566496*^9, 
   3.899552504032125*^9, 3.89955273117082*^9, 3.8995528395201683`*^9, 
   3.89955293660914*^9, 3.899553052540161*^9, 3.899553233624398*^9, 
   3.8995533983071012`*^9, 3.8995535719043407`*^9, 3.8995538218648987`*^9, 
   3.900838660981894*^9, 3.900853624775609*^9, 3.901536770686784*^9},
 CellLabel->
  "Out[529]=",ExpressionUUID->"bf987bed-a6f4-4960-9566-6c93cdf0b617"],

Cell[BoxData["0.7566092004171311`"], "Output",
 CellChangeTimes->{
  3.832683661723277*^9, 3.8351875263134413`*^9, 3.8351910882161016`*^9, 
   3.835191392381024*^9, 3.835197118570697*^9, 3.8351976353437567`*^9, 
   3.835199074392048*^9, 3.835199274627995*^9, {3.835199517380612*^9, 
   3.835199519868414*^9}, 3.8351998126695642`*^9, 3.835200007978759*^9, {
   3.83520010867909*^9, 3.83520011938724*^9}, 3.835200268342444*^9, 
   3.8352003789594717`*^9, 3.8352004839979753`*^9, 3.8352006366471243`*^9, 
   3.835200744714367*^9, 3.835200861915524*^9, 3.8352009749091043`*^9, 
   3.835201297476615*^9, 3.835201503078006*^9, 3.835201592508251*^9, 
   3.8352017344999037`*^9, 3.8352020614212093`*^9, 3.8359094896632757`*^9, 
   3.835911872061002*^9, 3.835914174696827*^9, 3.835914281235723*^9, 
   3.8359144182823467`*^9, 3.835914501609795*^9, 3.8359145396937323`*^9, 
   3.835914592976523*^9, 3.835914683613864*^9, 3.835914727514771*^9, 
   3.835914780457144*^9, 3.835914818529292*^9, 3.835914864850216*^9, 
   3.835915104635714*^9, 3.835915174771731*^9, 3.835915212339135*^9, 
   3.835915482314946*^9, 3.835915569465282*^9, 3.835915629908536*^9, 
   3.835915670719056*^9, 3.835915947589706*^9, 3.835916142924447*^9, 
   3.835916351499077*^9, 3.835916561936404*^9, 3.835916750570444*^9, 
   3.835917023956686*^9, 3.835917224010494*^9, 3.835917437031425*^9, {
   3.835918075234727*^9, 3.8359180784852533`*^9}, 3.835987744354477*^9, 
   3.8371858441074667`*^9, 3.837350159854607*^9, 3.8373515153586884`*^9, 
   3.837540533716743*^9, 3.837551346593019*^9, 3.838588417582506*^9, 
   3.839507324692089*^9, 3.8395078504477863`*^9, 3.839508193009295*^9, 
   3.839512045084093*^9, 3.839948928807498*^9, {3.83995015479356*^9, 
   3.8399501583088093`*^9}, 3.839952894420124*^9, 3.839953086588332*^9, 
   3.83995741380403*^9, {3.839967703286586*^9, 3.839967714625806*^9}, 
   3.881527128037599*^9, 3.881527959535981*^9, 3.88229185745669*^9, 
   3.882292645995178*^9, 3.882292885553681*^9, 3.882293689739834*^9, 
   3.8822946168723707`*^9, 3.882294963710238*^9, 3.8822958767601852`*^9, 
   3.88236901454438*^9, 3.8823695431273127`*^9, 3.8823759460263147`*^9, 
   3.882376158861652*^9, 3.88237661563428*^9, 3.882377060152957*^9, 
   3.882379175216055*^9, 3.8823796390583897`*^9, 3.882380037604178*^9, 
   3.8831988499279623`*^9, 3.884167257118425*^9, 3.8841685254443817`*^9, 
   3.8841691527475348`*^9, 3.8841696131423197`*^9, 3.8942908322673883`*^9, 
   3.894291481545402*^9, 3.894294299916863*^9, 3.8942952372005253`*^9, 
   3.894618760750803*^9, 3.8946223599425592`*^9, 3.894790964886758*^9, 
   3.895650151091133*^9, 3.89565048365534*^9, 3.895651590301873*^9, 
   3.897324970410737*^9, 3.897475120604349*^9, 3.8974768773461437`*^9, 
   3.8974772686654577`*^9, 3.897477603297892*^9, 3.897477930890018*^9, 
   3.89747823549887*^9, 3.897478548140663*^9, 3.897478906126161*^9, 
   3.899549818553314*^9, 3.8995511202067413`*^9, 3.899551282510013*^9, 
   3.899551554381181*^9, 3.899552067668152*^9, 3.899552326566496*^9, 
   3.899552504032125*^9, 3.89955273117082*^9, 3.8995528395201683`*^9, 
   3.89955293660914*^9, 3.899553052540161*^9, 3.899553233624398*^9, 
   3.8995533983071012`*^9, 3.8995535719043407`*^9, 3.8995538218648987`*^9, 
   3.900838660981894*^9, 3.900853624775609*^9, 3.901536770688303*^9},
 CellLabel->
  "Out[530]=",ExpressionUUID->"c43f9796-2d18-485f-ac9a-85963ff9c1eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GofMidpt", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FF", "[", 
     RowBox[{"thetaEps", "/", "Eps"}], "]"}], "/", "Eps"}], "-", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", "t", "]"}], "-", "t"}], ")"}], "/", 
         "Eps"}], "]"}], "/", "t"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "Eps", ",", "Midpt"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "+", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", 
            RowBox[{"t", ",", "u"}], "]"}], "-", "t", "-", "u"}], ")"}], "/", 
         "Eps"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"t", " ", "u"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "Eps", ",", "Midpt"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "Eps", ",", "t"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"t", ",", "u", ",", "v"}], "]"}], "-", "t", "-", "u", "-", 
          "v"}], ")"}], "/", "v"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "v", " ", "v"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "Eps", ",", "Midpt"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "Eps", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "Eps", ",", "u"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.832537778188376*^9, 3.832537778402306*^9}, 
   3.832537880321537*^9, {3.832683649831161*^9, 3.8326836499004507`*^9}, {
   3.835191126317993*^9, 3.8351911294377623`*^9}, 3.835191176580711*^9, {
   3.835191209833108*^9, 3.835191234422654*^9}, {3.8399556830584393`*^9, 
   3.8399556830616293`*^9}, {3.8399561636576843`*^9, 
   3.8399561981716747`*^9}, {3.839956234566246*^9, 3.8399562361405153`*^9}, {
   3.839956366800918*^9, 3.8399563669355497`*^9}, {3.839957427636495*^9, 
   3.8399574298189783`*^9}, {3.881527963863513*^9, 3.881527968808836*^9}, {
   3.882292654149024*^9, 3.882292655862454*^9}, {3.882292890763061*^9, 
   3.882292894636345*^9}, {3.882292935215025*^9, 3.882292936779221*^9}, {
   3.882294177388755*^9, 3.882294181292544*^9}, {3.8823791842992773`*^9, 
   3.882379190090934*^9}, {3.894291489307145*^9, 3.8942914902692013`*^9}, {
   3.894622365419404*^9, 3.894622372492793*^9}, 3.8946224689584703`*^9, {
   3.8946225268902073`*^9, 3.894622529023163*^9}, {3.901536799810865*^9, 
   3.901536805383156*^9}},
 CellLabel->
  "In[531]:=",ExpressionUUID->"8abbff1f-ebe5-45c0-a6b9-5b4223ebdc0f"],

Cell[BoxData["6.348621224779436`"], "Output",
 CellChangeTimes->{
  3.835191255957515*^9, 3.835197142567645*^9, 3.83519765697184*^9, 
   3.8351990967898273`*^9, 3.835202084450968*^9, 3.835909526084894*^9, 
   3.835911903363244*^9, 3.8359181104528027`*^9, 3.835987765237289*^9, 
   3.8371858662997637`*^9, 3.837290785943576*^9, 3.837350185965444*^9, 
   3.837540559784903*^9, 3.837551386529223*^9, 3.838588450683959*^9, 
   3.839507362497437*^9, 3.839950185420368*^9, 3.8399531130229177`*^9, {
   3.839956173755393*^9, 3.839956209714402*^9}, 3.839956267787026*^9, 
   3.839956402582697*^9, 3.839957477777979*^9, 3.881527176958664*^9, 
   3.881528022523725*^9, 3.882291932012896*^9, 3.882292685568185*^9, 
   3.8822929261739597`*^9, 3.8822932473631353`*^9, 3.8822946440689497`*^9, 
   3.882295000795282*^9, 3.882369037276244*^9, 3.882369628872685*^9, 
   3.882375969098003*^9, 3.8823761833324013`*^9, 3.882376643993832*^9, 
   3.8823770853938513`*^9, 3.882379218727705*^9, 3.882379678781584*^9, 
   3.8823800693678303`*^9, 3.883198869209857*^9, 3.8841673861638603`*^9, 
   3.884168548890802*^9, 3.884169173435951*^9, 3.894290857578994*^9, 
   3.894291524133059*^9, 3.894294329655239*^9, 3.894295262585722*^9, 
   3.894618783631521*^9, 3.894622400818681*^9, 3.8947909996423407`*^9, 
   3.895650183181501*^9, 3.895650508839325*^9, 3.89565161624859*^9, 
   3.897324995357181*^9, 3.897475148843576*^9, 3.8974769008133993`*^9, 
   3.897477291509251*^9, 3.897477652007309*^9, 3.897477954884007*^9, 
   3.897478262958946*^9, 3.8974785758203707`*^9, 3.897478928443344*^9, 
   3.899549842279902*^9, 3.8995523492225227`*^9, 3.9008387105938177`*^9, 
   3.900853653756855*^9, 3.901536846361044*^9},
 CellLabel->
  "Out[531]=",ExpressionUUID->"77e45f5e-46ff-42ee-bff1-a51d8f487ea5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"twin", " ", "prime", " ", "bound", " ", "Eq", " ", 
   RowBox[{"(", "7.15", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.839941054276173*^9, 3.839941074993438*^9}, {
   3.839941623208229*^9, 3.839941654195595*^9}, 3.839941730799667*^9, {
   3.901536947992516*^9, 
   3.901536950009602*^9}},ExpressionUUID->"e53b624c-5e93-4542-972f-\
ecbee259a027"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Gsum", "=", 
  RowBox[{
  "G1", "+", "G2", "+", "G3", "+", "G4", "+", "G5", "+", "G6", "+", "G7", "+",
    "G8"}]}], "\[IndentingNewLine]", 
 RowBox[{"Piaa", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Gsum", "-", " ", "H2Wu", "+", 
     RowBox[{"GofMidpt", "*", "Isum"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"5", " ", 
     RowBox[{"E", "^", "EulerGamma"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.8297283953902683`*^9, 3.829728444267847*^9}, {
   3.8297284804126062`*^9, 3.8297285469495296`*^9}, {3.8297286772522163`*^9, 
   3.8297287618825293`*^9}, {3.829730073361389*^9, 3.829730076707883*^9}, {
   3.829733170836516*^9, 3.829733209047661*^9}, {3.829734325969137*^9, 
   3.829734334810075*^9}, {3.8297350039853687`*^9, 3.829735007174693*^9}, 
   3.8297358973767223`*^9, 3.829736088628409*^9, {3.829736130980283*^9, 
   3.82973621783255*^9}, {3.829736854009478*^9, 3.829736855356366*^9}, {
   3.829758281506105*^9, 3.8297583237858877`*^9}, {3.830004191307241*^9, 
   3.830004194803671*^9}, {3.830206174372321*^9, 3.830206189927519*^9}, {
   3.830210385316462*^9, 3.830210412359704*^9}, {3.830210924614706*^9, 
   3.8302109314905357`*^9}, {3.830213061694113*^9, 3.830213063934854*^9}, {
   3.830213276062148*^9, 3.830213279080435*^9}, 3.8302148042197437`*^9, {
   3.8309547275162077`*^9, 3.8309547495808363`*^9}, {3.830957190121687*^9, 
   3.830957208180828*^9}, {3.830959219675313*^9, 3.8309592296263037`*^9}, {
   3.830959552412342*^9, 3.8309595549543457`*^9}, {3.830960160237039*^9, 
   3.830960163309596*^9}, 3.830960339310453*^9, {3.830975525275497*^9, 
   3.8309755468747063`*^9}, {3.832164788145164*^9, 3.832164788361199*^9}, 
   3.83217551310145*^9, {3.832537781911827*^9, 3.832537782666827*^9}, {
   3.832680121837537*^9, 3.832680135359894*^9}, {3.832680806637723*^9, 
   3.8326808141769648`*^9}, {3.83519131683622*^9, 3.8351913493314943`*^9}, {
   3.835192178423216*^9, 3.835192211256441*^9}, {3.835197796858068*^9, 
   3.835197821885056*^9}, {3.835197917358191*^9, 3.835197918632986*^9}, {
   3.8351980355472603`*^9, 3.835198051790843*^9}, {3.8351981288488092`*^9, 
   3.835198129079199*^9}, 3.837540563532568*^9, 3.8942914955623007`*^9, {
   3.901536901026841*^9, 3.901536934014154*^9}, 3.9015373532017727`*^9},
 CellLabel->
  "In[536]:=",ExpressionUUID->"97938a4d-7958-4e0d-8ba4-1b57894fea61"],

Cell[BoxData["29.68469814335923`"], "Output",
 CellChangeTimes->{
  3.829728551873888*^9, 3.829728778909032*^9, 3.829730087670767*^9, 
   3.8297330405427647`*^9, 3.82973325665692*^9, 3.829734351333638*^9, 
   3.829736220166018*^9, 3.829736259674223*^9, 3.829736352589099*^9, 
   3.829736579039199*^9, 3.829736894217381*^9, 3.8297371528909197`*^9, 
   3.829737403590294*^9, 3.8297530094768467`*^9, 3.829758283444162*^9, 
   3.829758324969521*^9, 3.829758364260234*^9, 3.82975841756468*^9, 
   3.829774581493937*^9, 3.829780120863505*^9, 3.8297803823263617`*^9, 
   3.829780666528808*^9, 3.8297810379121447`*^9, 3.829781186815239*^9, 
   3.829781340998207*^9, 3.829781711690629*^9, 3.8297819359262533`*^9, 
   3.82991768148631*^9, 3.830004150634021*^9, 3.83000419717829*^9, {
   3.8302061643237677`*^9, 3.83020619028561*^9}, {3.8302103885515413`*^9, 
   3.8302104128584003`*^9}, {3.8302109267487783`*^9, 3.830210932131296*^9}, 
   3.830213064596733*^9, 3.830213105851932*^9, 3.830213279645855*^9, 
   3.830214625825596*^9, 3.830214805329067*^9, 3.8302151838521433`*^9, 
   3.830215424297819*^9, 3.830215669740075*^9, 3.8302158269243402`*^9, 
   3.830215858674121*^9, 3.8302646164270973`*^9, 3.830264779298214*^9, 
   3.8302649243974943`*^9, 3.830265051817721*^9, 3.830265173118824*^9, 
   3.830265322236802*^9, 3.830265485992523*^9, 3.8302656171363792`*^9, 
   3.8302657296783133`*^9, 3.830266017213089*^9, 3.830266168029819*^9, 
   3.830266296232997*^9, 3.8302664047826138`*^9, 3.830266549264887*^9, 
   3.830266718751534*^9, 3.8302668714948874`*^9, 3.830266991611573*^9, 
   3.830267110478035*^9, 3.830267243630576*^9, 3.830267439378454*^9, 
   3.830267575332972*^9, 3.8302677189032583`*^9, 3.830267841306697*^9, 
   3.830267980768808*^9, 3.830268096619557*^9, 3.830268220033394*^9, 
   3.830268355531706*^9, 3.830380189067412*^9, 3.830450564649396*^9, 
   3.830526494913231*^9, 3.830954695189041*^9, {3.8309547355503387`*^9, 
   3.830954752224577*^9}, 3.83095720242803*^9, {3.8309592047090483`*^9, 
   3.830959221956605*^9}, {3.8309595386268797`*^9, 3.83095955549494*^9}, 
   3.8309601652238073`*^9, 3.830960195613658*^9, 3.83096029356842*^9, 
   3.830960511758094*^9, 3.830962211111973*^9, {3.830975530450914*^9, 
   3.8309755481156473`*^9}, 3.830976643328027*^9, 3.831316272558257*^9, 
   3.831319877263235*^9, 3.831756296034436*^9, 3.8320033859767*^9, 
   3.832003431339048*^9, 3.832003966051898*^9, 3.832026546514529*^9, 
   3.8320265889435997`*^9, 3.832079738827759*^9, 3.832079997394446*^9, 
   3.832080293563012*^9, 3.832080569310215*^9, 3.832080932902573*^9, 
   3.832081190469491*^9, 3.8320815827728987`*^9, 3.832081898732184*^9, 
   3.8320821736682043`*^9, 3.832082828979648*^9, 3.832083089620775*^9, 
   3.832102245523197*^9, 3.832103159356764*^9, 3.8321034255118523`*^9, 
   3.832107266480582*^9, 3.832107956364821*^9, 3.83210815912471*^9, 
   3.832108522944109*^9, 3.8321087575259867`*^9, 3.83215532926833*^9, 
   3.8321557025036907`*^9, 3.8321565654207487`*^9, {3.8321567234926453`*^9, 
   3.832156728434836*^9}, 3.8321568272817583`*^9, 3.832156902315508*^9, 
   3.832161282127802*^9, 3.832161762737734*^9, 3.8321618553858967`*^9, 
   3.8321619720114193`*^9, 3.83216203664758*^9, 3.832162097516391*^9, 
   3.8321623855800877`*^9, 3.832162533237056*^9, 3.832162742675316*^9, 
   3.832162903296371*^9, 3.8321630492512627`*^9, 3.832163243773526*^9, 
   3.832163377983122*^9, 3.832163435998877*^9, 3.8321635327290792`*^9, 
   3.832163617730527*^9, 3.8321637234921722`*^9, 3.832163956566947*^9, 
   3.8321640952041283`*^9, 3.83216425608782*^9, 3.832164315243313*^9, 
   3.832164395535389*^9, 3.832164455935917*^9, 3.832164514203561*^9, 
   3.832164575888146*^9, 3.8321646426697493`*^9, 3.832164691940714*^9, {
   3.832164764914895*^9, 3.832164791017927*^9}, 3.832164855101509*^9, 
   3.8321659531060123`*^9, 3.832166018856949*^9, 3.832166073541731*^9, 
   3.832166117692402*^9, 3.832166649098751*^9, 3.8321667677635508`*^9, 
   3.8321668919388866`*^9, 3.832166984266947*^9, 3.832167236067358*^9, 
   3.832173387377822*^9, 3.83217353698452*^9, 3.8321736362978153`*^9, 
   3.832173859691662*^9, 3.832174045940287*^9, 3.832174240429841*^9, 
   3.8321744002125587`*^9, 3.832174462830105*^9, 3.832174507130015*^9, 
   3.83217462089364*^9, 3.8321755605011387`*^9, 3.83217838876791*^9, 
   3.832538066719821*^9, 3.8326801358745403`*^9, 3.8326808192884493`*^9, 
   3.832683728825561*^9, 3.8326840127185917`*^9, 3.832684293158783*^9, 
   3.832684437920439*^9, 3.8351875644540462`*^9, 3.835191357796788*^9, 
   3.835191394472546*^9, 3.835192198470438*^9, 3.8351922858166447`*^9, 
   3.835197147535972*^9, 3.8351976595619087`*^9, 3.835197757270927*^9, 
   3.835197920168902*^9, 3.835197961885387*^9, 3.835198023049193*^9, 
   3.8351980577187567`*^9, 3.835198099061575*^9, 3.8351981305634203`*^9, 
   3.835198202457638*^9, 3.8351982607596283`*^9, 3.8351982941928587`*^9, 
   3.835198326593346*^9, 3.8351983586513433`*^9, {3.835198407772937*^9, 
   3.835198437242784*^9}, 3.835198469290393*^9, 3.835198501732189*^9, 
   3.8351985474438953`*^9, 3.835198598714443*^9, 3.835198734928121*^9, 
   3.8351987922814837`*^9, 3.835199111555627*^9, 3.835199278656781*^9, 
   3.835199531948927*^9, 3.835199591805838*^9, 3.835199627241909*^9, 
   3.835199831544487*^9, 3.835200016711205*^9, 3.835200121733461*^9, 
   3.8352002727304583`*^9, 3.835200381831725*^9, 3.8352004869514713`*^9, 
   3.835200640809575*^9, 3.8352007530724697`*^9, 3.835200864111785*^9, 
   3.8352009864700212`*^9, {3.835201053985752*^9, 3.835201112611446*^9}, 
   3.835202088079897*^9, 3.83590961259077*^9, 3.835911562927784*^9, 
   3.835911634295361*^9, 3.835911907895982*^9, 3.8359121367820797`*^9, 
   3.8359121830885468`*^9, 3.835912244554675*^9, 3.835912281492515*^9, 
   3.8359124050752296`*^9, 3.835912458007605*^9, 3.835912534850876*^9, 
   3.83591259938484*^9, 3.835912659540905*^9, 3.8359127029692717`*^9, 
   3.835912757224831*^9, 3.8359128165027933`*^9, 3.8359128554209633`*^9, 
   3.83591291545518*^9, 3.835912976740076*^9, 3.8359130170098343`*^9, 
   3.835913084871374*^9, 3.8359131308652554`*^9, 3.8359131850141697`*^9, 
   3.8359132965029373`*^9, 3.835913353658839*^9, 3.835913390252886*^9, 
   3.835913433329945*^9, 3.835913492355379*^9, 3.835913532373509*^9, 
   3.8359135951872873`*^9, 3.835913652773439*^9, 3.835913683971198*^9, 
   3.83591374168372*^9, 3.835913794120674*^9, 3.835913849991404*^9, 
   3.835913927931151*^9, 3.835913963731152*^9, 3.835914023199253*^9, 
   3.8359141858118067`*^9, 3.835914293040105*^9, 3.835914421513775*^9, 
   3.8359145039133177`*^9, 3.835914541980138*^9, 3.835914595389329*^9, 
   3.8359146863559227`*^9, 3.835914736209112*^9, 3.8359147827980003`*^9, 
   3.8359148219414053`*^9, 3.8359148671935663`*^9, 3.835915108641453*^9, 
   3.835915177192972*^9, 3.835915214858947*^9, 3.835915273647583*^9, 
   3.835915312936337*^9, 3.835915382917263*^9, 3.835915484803837*^9, 
   3.8359155732341003`*^9, 3.835915633004917*^9, 3.835915673038486*^9, 
   3.835915966759495*^9, 3.835916164875465*^9, 3.835916377864381*^9, 
   3.835916566202615*^9, 3.835916753889621*^9, 3.835917028490458*^9, 
   3.835917229179771*^9, 3.835917440499508*^9, 3.835917482496117*^9, 
   3.835917517563985*^9, 3.835917558348712*^9, 3.835917596448398*^9, 
   3.835917629515258*^9, 3.835917670784318*^9, 3.835917713452076*^9, 
   3.835917743735538*^9, 3.835917790516801*^9, 3.8359181180006113`*^9, 
   3.835987773077849*^9, 3.837185917730674*^9, 3.83735024162214*^9, 
   3.83735142004832*^9, 3.837351526177497*^9, 3.837540566898984*^9, 
   3.837551406324144*^9, 3.837551869702503*^9, 3.838588462726699*^9, 
   3.839507453406096*^9, 3.839512048135312*^9, 3.8399531236319313`*^9, 
   3.839957498394577*^9, 3.8399576186854877`*^9, 3.839957692251319*^9, 
   3.839962206933119*^9, 3.8399677228117437`*^9, 3.839968116215164*^9, 
   3.8399685390059013`*^9, 3.881527222906147*^9, 3.8815280399083147`*^9, 
   3.882291932077525*^9, 3.882292695847095*^9, 3.882292942673962*^9, {
   3.882293249811244*^9, 3.8822932656774693`*^9}, 3.882293704743779*^9, 
   3.882294653583638*^9, 3.882295008034174*^9, 3.882295886310316*^9, 
   3.882296349906931*^9, 3.8822965396833563`*^9, 3.882369045582247*^9, 
   3.88236963290197*^9, 3.882375972280981*^9, 3.8823761860038567`*^9, 
   3.882376646604493*^9, 3.882377110252139*^9, {3.882379232346746*^9, 
   3.88237924505258*^9}, 3.88237968105976*^9, 3.882380082537489*^9, 
   3.883198883586256*^9, 3.884167422350066*^9, 3.884167801950212*^9, 
   3.8841681069595327`*^9, 3.8841686027688723`*^9, 3.8841692296892548`*^9, 
   3.894290863831459*^9, {3.89429154252221*^9, 3.894291545523203*^9}, 
   3.8942943452148237`*^9, 3.894295305131722*^9, 3.894618833174789*^9, 
   3.894622411194106*^9, 3.894791008664592*^9, 3.8956501962873707`*^9, 
   3.8956505306727*^9, 3.895650815957967*^9, {3.8956510395667763`*^9, 
   3.895651041574334*^9}, 3.8956511900251617`*^9, 3.89565162023708*^9, 
   3.895652259361619*^9, 3.8956524171613207`*^9, 3.89732503679871*^9, 
   3.8973283160975037`*^9, 3.897328422795396*^9, 3.897475183573681*^9, 
   3.897476906718772*^9, 3.89747729830205*^9, 3.897477670497394*^9, 
   3.8974779586294203`*^9, 3.897478273726246*^9, 3.8974785818516207`*^9, 
   3.8974789323265676`*^9, 3.897479136805654*^9, 3.899549877117106*^9, 
   3.899551130042267*^9, 3.89955128582589*^9, 3.899551559580411*^9, 
   3.899552096923747*^9, 3.899552352939685*^9, 3.899552510842722*^9, 
   3.899552737874346*^9, 3.8995528428487883`*^9, 3.899552939903075*^9, 
   3.8995530561085033`*^9, 3.899553239278919*^9, 3.8995534051696672`*^9, 
   3.8995535786989317`*^9, 3.899553854575717*^9, 3.89955407799671*^9, 
   3.899554284786427*^9, 3.899554413178444*^9, 3.9008387274090567`*^9, 
   3.900853669277286*^9, {3.901536910361969*^9, 3.901536935627404*^9}, 
   3.901537354430023*^9},
 CellLabel->
  "Out[536]=",ExpressionUUID->"8967bd73-e09b-429c-b324-5f8ef9d45d48"],

Cell[BoxData["3.3906390318441804`"], "Output",
 CellChangeTimes->{
  3.829728551873888*^9, 3.829728778909032*^9, 3.829730087670767*^9, 
   3.8297330405427647`*^9, 3.82973325665692*^9, 3.829734351333638*^9, 
   3.829736220166018*^9, 3.829736259674223*^9, 3.829736352589099*^9, 
   3.829736579039199*^9, 3.829736894217381*^9, 3.8297371528909197`*^9, 
   3.829737403590294*^9, 3.8297530094768467`*^9, 3.829758283444162*^9, 
   3.829758324969521*^9, 3.829758364260234*^9, 3.82975841756468*^9, 
   3.829774581493937*^9, 3.829780120863505*^9, 3.8297803823263617`*^9, 
   3.829780666528808*^9, 3.8297810379121447`*^9, 3.829781186815239*^9, 
   3.829781340998207*^9, 3.829781711690629*^9, 3.8297819359262533`*^9, 
   3.82991768148631*^9, 3.830004150634021*^9, 3.83000419717829*^9, {
   3.8302061643237677`*^9, 3.83020619028561*^9}, {3.8302103885515413`*^9, 
   3.8302104128584003`*^9}, {3.8302109267487783`*^9, 3.830210932131296*^9}, 
   3.830213064596733*^9, 3.830213105851932*^9, 3.830213279645855*^9, 
   3.830214625825596*^9, 3.830214805329067*^9, 3.8302151838521433`*^9, 
   3.830215424297819*^9, 3.830215669740075*^9, 3.8302158269243402`*^9, 
   3.830215858674121*^9, 3.8302646164270973`*^9, 3.830264779298214*^9, 
   3.8302649243974943`*^9, 3.830265051817721*^9, 3.830265173118824*^9, 
   3.830265322236802*^9, 3.830265485992523*^9, 3.8302656171363792`*^9, 
   3.8302657296783133`*^9, 3.830266017213089*^9, 3.830266168029819*^9, 
   3.830266296232997*^9, 3.8302664047826138`*^9, 3.830266549264887*^9, 
   3.830266718751534*^9, 3.8302668714948874`*^9, 3.830266991611573*^9, 
   3.830267110478035*^9, 3.830267243630576*^9, 3.830267439378454*^9, 
   3.830267575332972*^9, 3.8302677189032583`*^9, 3.830267841306697*^9, 
   3.830267980768808*^9, 3.830268096619557*^9, 3.830268220033394*^9, 
   3.830268355531706*^9, 3.830380189067412*^9, 3.830450564649396*^9, 
   3.830526494913231*^9, 3.830954695189041*^9, {3.8309547355503387`*^9, 
   3.830954752224577*^9}, 3.83095720242803*^9, {3.8309592047090483`*^9, 
   3.830959221956605*^9}, {3.8309595386268797`*^9, 3.83095955549494*^9}, 
   3.8309601652238073`*^9, 3.830960195613658*^9, 3.83096029356842*^9, 
   3.830960511758094*^9, 3.830962211111973*^9, {3.830975530450914*^9, 
   3.8309755481156473`*^9}, 3.830976643328027*^9, 3.831316272558257*^9, 
   3.831319877263235*^9, 3.831756296034436*^9, 3.8320033859767*^9, 
   3.832003431339048*^9, 3.832003966051898*^9, 3.832026546514529*^9, 
   3.8320265889435997`*^9, 3.832079738827759*^9, 3.832079997394446*^9, 
   3.832080293563012*^9, 3.832080569310215*^9, 3.832080932902573*^9, 
   3.832081190469491*^9, 3.8320815827728987`*^9, 3.832081898732184*^9, 
   3.8320821736682043`*^9, 3.832082828979648*^9, 3.832083089620775*^9, 
   3.832102245523197*^9, 3.832103159356764*^9, 3.8321034255118523`*^9, 
   3.832107266480582*^9, 3.832107956364821*^9, 3.83210815912471*^9, 
   3.832108522944109*^9, 3.8321087575259867`*^9, 3.83215532926833*^9, 
   3.8321557025036907`*^9, 3.8321565654207487`*^9, {3.8321567234926453`*^9, 
   3.832156728434836*^9}, 3.8321568272817583`*^9, 3.832156902315508*^9, 
   3.832161282127802*^9, 3.832161762737734*^9, 3.8321618553858967`*^9, 
   3.8321619720114193`*^9, 3.83216203664758*^9, 3.832162097516391*^9, 
   3.8321623855800877`*^9, 3.832162533237056*^9, 3.832162742675316*^9, 
   3.832162903296371*^9, 3.8321630492512627`*^9, 3.832163243773526*^9, 
   3.832163377983122*^9, 3.832163435998877*^9, 3.8321635327290792`*^9, 
   3.832163617730527*^9, 3.8321637234921722`*^9, 3.832163956566947*^9, 
   3.8321640952041283`*^9, 3.83216425608782*^9, 3.832164315243313*^9, 
   3.832164395535389*^9, 3.832164455935917*^9, 3.832164514203561*^9, 
   3.832164575888146*^9, 3.8321646426697493`*^9, 3.832164691940714*^9, {
   3.832164764914895*^9, 3.832164791017927*^9}, 3.832164855101509*^9, 
   3.8321659531060123`*^9, 3.832166018856949*^9, 3.832166073541731*^9, 
   3.832166117692402*^9, 3.832166649098751*^9, 3.8321667677635508`*^9, 
   3.8321668919388866`*^9, 3.832166984266947*^9, 3.832167236067358*^9, 
   3.832173387377822*^9, 3.83217353698452*^9, 3.8321736362978153`*^9, 
   3.832173859691662*^9, 3.832174045940287*^9, 3.832174240429841*^9, 
   3.8321744002125587`*^9, 3.832174462830105*^9, 3.832174507130015*^9, 
   3.83217462089364*^9, 3.8321755605011387`*^9, 3.83217838876791*^9, 
   3.832538066719821*^9, 3.8326801358745403`*^9, 3.8326808192884493`*^9, 
   3.832683728825561*^9, 3.8326840127185917`*^9, 3.832684293158783*^9, 
   3.832684437920439*^9, 3.8351875644540462`*^9, 3.835191357796788*^9, 
   3.835191394472546*^9, 3.835192198470438*^9, 3.8351922858166447`*^9, 
   3.835197147535972*^9, 3.8351976595619087`*^9, 3.835197757270927*^9, 
   3.835197920168902*^9, 3.835197961885387*^9, 3.835198023049193*^9, 
   3.8351980577187567`*^9, 3.835198099061575*^9, 3.8351981305634203`*^9, 
   3.835198202457638*^9, 3.8351982607596283`*^9, 3.8351982941928587`*^9, 
   3.835198326593346*^9, 3.8351983586513433`*^9, {3.835198407772937*^9, 
   3.835198437242784*^9}, 3.835198469290393*^9, 3.835198501732189*^9, 
   3.8351985474438953`*^9, 3.835198598714443*^9, 3.835198734928121*^9, 
   3.8351987922814837`*^9, 3.835199111555627*^9, 3.835199278656781*^9, 
   3.835199531948927*^9, 3.835199591805838*^9, 3.835199627241909*^9, 
   3.835199831544487*^9, 3.835200016711205*^9, 3.835200121733461*^9, 
   3.8352002727304583`*^9, 3.835200381831725*^9, 3.8352004869514713`*^9, 
   3.835200640809575*^9, 3.8352007530724697`*^9, 3.835200864111785*^9, 
   3.8352009864700212`*^9, {3.835201053985752*^9, 3.835201112611446*^9}, 
   3.835202088079897*^9, 3.83590961259077*^9, 3.835911562927784*^9, 
   3.835911634295361*^9, 3.835911907895982*^9, 3.8359121367820797`*^9, 
   3.8359121830885468`*^9, 3.835912244554675*^9, 3.835912281492515*^9, 
   3.8359124050752296`*^9, 3.835912458007605*^9, 3.835912534850876*^9, 
   3.83591259938484*^9, 3.835912659540905*^9, 3.8359127029692717`*^9, 
   3.835912757224831*^9, 3.8359128165027933`*^9, 3.8359128554209633`*^9, 
   3.83591291545518*^9, 3.835912976740076*^9, 3.8359130170098343`*^9, 
   3.835913084871374*^9, 3.8359131308652554`*^9, 3.8359131850141697`*^9, 
   3.8359132965029373`*^9, 3.835913353658839*^9, 3.835913390252886*^9, 
   3.835913433329945*^9, 3.835913492355379*^9, 3.835913532373509*^9, 
   3.8359135951872873`*^9, 3.835913652773439*^9, 3.835913683971198*^9, 
   3.83591374168372*^9, 3.835913794120674*^9, 3.835913849991404*^9, 
   3.835913927931151*^9, 3.835913963731152*^9, 3.835914023199253*^9, 
   3.8359141858118067`*^9, 3.835914293040105*^9, 3.835914421513775*^9, 
   3.8359145039133177`*^9, 3.835914541980138*^9, 3.835914595389329*^9, 
   3.8359146863559227`*^9, 3.835914736209112*^9, 3.8359147827980003`*^9, 
   3.8359148219414053`*^9, 3.8359148671935663`*^9, 3.835915108641453*^9, 
   3.835915177192972*^9, 3.835915214858947*^9, 3.835915273647583*^9, 
   3.835915312936337*^9, 3.835915382917263*^9, 3.835915484803837*^9, 
   3.8359155732341003`*^9, 3.835915633004917*^9, 3.835915673038486*^9, 
   3.835915966759495*^9, 3.835916164875465*^9, 3.835916377864381*^9, 
   3.835916566202615*^9, 3.835916753889621*^9, 3.835917028490458*^9, 
   3.835917229179771*^9, 3.835917440499508*^9, 3.835917482496117*^9, 
   3.835917517563985*^9, 3.835917558348712*^9, 3.835917596448398*^9, 
   3.835917629515258*^9, 3.835917670784318*^9, 3.835917713452076*^9, 
   3.835917743735538*^9, 3.835917790516801*^9, 3.8359181180006113`*^9, 
   3.835987773077849*^9, 3.837185917730674*^9, 3.83735024162214*^9, 
   3.83735142004832*^9, 3.837351526177497*^9, 3.837540566898984*^9, 
   3.837551406324144*^9, 3.837551869702503*^9, 3.838588462726699*^9, 
   3.839507453406096*^9, 3.839512048135312*^9, 3.8399531236319313`*^9, 
   3.839957498394577*^9, 3.8399576186854877`*^9, 3.839957692251319*^9, 
   3.839962206933119*^9, 3.8399677228117437`*^9, 3.839968116215164*^9, 
   3.8399685390059013`*^9, 3.881527222906147*^9, 3.8815280399083147`*^9, 
   3.882291932077525*^9, 3.882292695847095*^9, 3.882292942673962*^9, {
   3.882293249811244*^9, 3.8822932656774693`*^9}, 3.882293704743779*^9, 
   3.882294653583638*^9, 3.882295008034174*^9, 3.882295886310316*^9, 
   3.882296349906931*^9, 3.8822965396833563`*^9, 3.882369045582247*^9, 
   3.88236963290197*^9, 3.882375972280981*^9, 3.8823761860038567`*^9, 
   3.882376646604493*^9, 3.882377110252139*^9, {3.882379232346746*^9, 
   3.88237924505258*^9}, 3.88237968105976*^9, 3.882380082537489*^9, 
   3.883198883586256*^9, 3.884167422350066*^9, 3.884167801950212*^9, 
   3.8841681069595327`*^9, 3.8841686027688723`*^9, 3.8841692296892548`*^9, 
   3.894290863831459*^9, {3.89429154252221*^9, 3.894291545523203*^9}, 
   3.8942943452148237`*^9, 3.894295305131722*^9, 3.894618833174789*^9, 
   3.894622411194106*^9, 3.894791008664592*^9, 3.8956501962873707`*^9, 
   3.8956505306727*^9, 3.895650815957967*^9, {3.8956510395667763`*^9, 
   3.895651041574334*^9}, 3.8956511900251617`*^9, 3.89565162023708*^9, 
   3.895652259361619*^9, 3.8956524171613207`*^9, 3.89732503679871*^9, 
   3.8973283160975037`*^9, 3.897328422795396*^9, 3.897475183573681*^9, 
   3.897476906718772*^9, 3.89747729830205*^9, 3.897477670497394*^9, 
   3.8974779586294203`*^9, 3.897478273726246*^9, 3.8974785818516207`*^9, 
   3.8974789323265676`*^9, 3.897479136805654*^9, 3.899549877117106*^9, 
   3.899551130042267*^9, 3.89955128582589*^9, 3.899551559580411*^9, 
   3.899552096923747*^9, 3.899552352939685*^9, 3.899552510842722*^9, 
   3.899552737874346*^9, 3.8995528428487883`*^9, 3.899552939903075*^9, 
   3.8995530561085033`*^9, 3.899553239278919*^9, 3.8995534051696672`*^9, 
   3.8995535786989317`*^9, 3.899553854575717*^9, 3.89955407799671*^9, 
   3.899554284786427*^9, 3.899554413178444*^9, 3.9008387274090567`*^9, 
   3.900853669277286*^9, {3.901536910361969*^9, 3.901536935627404*^9}, 
   3.901537354431918*^9},
 CellLabel->
  "Out[537]=",ExpressionUUID->"3a3d69d1-131d-4628-a444-94b680f33ec3"]
}, Open  ]]
},
WindowSize->{712, 708},
WindowMargins->{{Automatic, 0}, {Automatic, 14}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1536, 30, 178, "Input",ExpressionUUID->"006d00b7-d2e3-4990-9f41-f2b5bed55b54"],
Cell[2097, 52, 561, 14, 73, "Input",ExpressionUUID->"b257ab24-6c9d-4321-bdda-23531c3854b7"],
Cell[CellGroupData[{
Cell[2683, 70, 11818, 182, 262, "Input",ExpressionUUID->"01283eba-013f-4ffc-88c3-5eb7c99e5cd2"],
Cell[14504, 254, 5901, 84, 51, "Output",ExpressionUUID->"74438da9-8333-49c8-a603-e29529844180"],
Cell[20408, 340, 5885, 83, 34, "Output",ExpressionUUID->"d0ce04a8-2ae2-4fac-b2ec-688a7305e2ab"],
Cell[26296, 425, 5885, 83, 34, "Output",ExpressionUUID->"118a17f2-d8f5-4496-9419-01b143c234c9"],
Cell[32184, 510, 5885, 83, 34, "Output",ExpressionUUID->"7f14815c-f6fa-4a4c-b291-bdcadf566d8b"],
Cell[38072, 595, 5885, 83, 34, "Output",ExpressionUUID->"b3f0758b-b509-4eff-b905-59d8d02c1fb2"],
Cell[43960, 680, 5887, 83, 34, "Output",ExpressionUUID->"517d1228-24b2-49bb-8f2e-cd90f39005b1"],
Cell[49850, 765, 5885, 83, 34, "Output",ExpressionUUID->"195cff30-3b21-4cd5-abf7-3a577e5c7b0d"],
Cell[55738, 850, 5885, 83, 34, "Output",ExpressionUUID->"c2ed0d84-c961-4b1c-baab-141bc999903f"],
Cell[61626, 935, 5890, 83, 34, "Output",ExpressionUUID->"ca4f9cc8-0f94-41ca-b563-90595e39d80d"]
}, Open  ]],
Cell[67531, 1021, 434, 10, 30, "Input",ExpressionUUID->"09936ba1-4df4-4f0d-98c3-89ec50329d0c"],
Cell[CellGroupData[{
Cell[67990, 1035, 5730, 129, 241, "Input",ExpressionUUID->"4eb3c03e-f306-453a-96fc-427436c78220"],
Cell[73723, 1166, 670, 18, 51, "Output",ExpressionUUID->"56b69345-c217-415f-8dbd-6dc9c217d510"],
Cell[74396, 1186, 456, 9, 34, "Output",ExpressionUUID->"5d36ab32-1ef1-45b1-876e-31ab4505d880"],
Cell[74855, 1197, 1468, 46, 90, "Output",ExpressionUUID->"c7c6119f-961d-4b05-955d-83cf8376eee1"],
Cell[76326, 1245, 6726, 221, 441, "Output",ExpressionUUID->"62ba96fa-c834-4e00-9ad9-91a39506fc73"],
Cell[83055, 1468, 6144, 194, 401, "Output",ExpressionUUID->"390e5327-998c-49b7-963c-ba422610974e"],
Cell[89202, 1664, 3396, 102, 206, "Output",ExpressionUUID->"132e4bfc-3798-478d-b5be-79f9945f5953"]
}, Open  ]],
Cell[92613, 1769, 418, 11, 30, "Input",ExpressionUUID->"762cc36e-2808-4b81-be99-ac37044b8efc"],
Cell[CellGroupData[{
Cell[93056, 1784, 2047, 51, 241, "Input",ExpressionUUID->"5bd72389-a944-489f-8e8b-2f1274cc95f6"],
Cell[95106, 1837, 2725, 67, 203, "Output",ExpressionUUID->"c8ae53c6-e4cf-4439-b997-083635327a5f"]
}, Open  ]],
Cell[97846, 1907, 406, 8, 30, "Input",ExpressionUUID->"f3e31e44-685c-4ee6-b311-3538a247509c"],
Cell[CellGroupData[{
Cell[98277, 1919, 4164, 116, 283, "Input",ExpressionUUID->"dc284953-c40b-462b-9811-522f4cc14728"],
Cell[102444, 2037, 10671, 153, 34, "Output",ExpressionUUID->"e4b42c09-fa52-4b70-b811-60bb527f00d0"],
Cell[113118, 2192, 10697, 155, 34, "Output",ExpressionUUID->"34414d3a-206a-44e3-b8c9-4f1f2ebbd58f"],
Cell[123818, 2349, 10694, 155, 34, "Output",ExpressionUUID->"a2aea20c-0256-4a27-a7dd-cf9480afc7b3"],
Cell[134515, 2506, 10733, 155, 34, "Output",ExpressionUUID->"d8caf963-3c59-4f2f-8c8e-3da3ae6f68e6"],
Cell[145251, 2663, 10713, 155, 34, "Output",ExpressionUUID->"6f5a4d52-4dde-409e-a0f4-95184edc41fe"],
Cell[155967, 2820, 10733, 155, 34, "Output",ExpressionUUID->"d4a39d62-5da0-45ba-a69e-b373be306d99"],
Cell[166703, 2977, 10711, 155, 34, "Output",ExpressionUUID->"47ba03ba-605a-4f8e-90ed-81dd4cb89ace"],
Cell[177417, 3134, 10697, 154, 34, "Output",ExpressionUUID->"d0ae4924-e8e2-4f13-8648-2402d0a83d46"],
Cell[188117, 3290, 10715, 155, 34, "Output",ExpressionUUID->"a7154e5c-63c0-43d4-9081-7ca04391a3d5"],
Cell[198835, 3447, 10716, 155, 34, "Output",ExpressionUUID->"433682eb-965a-4c75-8776-706050b8815d"],
Cell[209554, 3604, 10753, 155, 34, "Output",ExpressionUUID->"00034532-ef71-4a77-8e9c-6041b2c3170f"],
Cell[220310, 3761, 10739, 156, 34, "Output",ExpressionUUID->"f03675d7-4f9d-4b18-9972-ad7f3cb098d7"],
Cell[231052, 3919, 10746, 156, 34, "Output",ExpressionUUID->"776611c2-d295-4d0f-b1cd-e114072a8b97"]
}, Open  ]],
Cell[241813, 4078, 1311, 31, 94, "Input",ExpressionUUID->"021fe8af-862c-4343-8b52-b0ad0cb19351"],
Cell[CellGroupData[{
Cell[243149, 4113, 2249, 53, 136, "Input",ExpressionUUID->"1b4b957f-cf44-4ceb-b7db-3f70399da819"],
Cell[245401, 4168, 2022, 29, 34, "Output",ExpressionUUID->"e5acfc16-8977-4e74-bfce-8cec16059a0b"]
}, Open  ]],
Cell[247438, 4200, 357, 7, 30, "Input",ExpressionUUID->"d8447329-fef0-4ab3-af73-8355c23045ca"],
Cell[CellGroupData[{
Cell[247820, 4211, 9156, 250, 577, "Input",ExpressionUUID->"ffcd43cf-fa47-4f41-a3d9-00d8c71f60da"],
Cell[256979, 4463, 10982, 155, 34, "Output",ExpressionUUID->"ca15cf42-8031-4546-b49d-127f91540c1a"],
Cell[267964, 4620, 10983, 155, 34, "Output",ExpressionUUID->"09cf0088-5316-43ec-a667-d81b39ca9b5c"],
Cell[278950, 4777, 10983, 155, 34, "Output",ExpressionUUID->"57f29ff9-0d6b-4c24-b281-19816af8bfd5"],
Cell[289936, 4934, 10981, 155, 34, "Output",ExpressionUUID->"69101390-8796-40bf-91df-64877ab34a36"],
Cell[300920, 5091, 10985, 155, 34, "Output",ExpressionUUID->"94d7d29a-a355-42da-899c-29087a6366f1"],
Cell[311908, 5248, 10983, 155, 34, "Output",ExpressionUUID->"a3f6e21a-1392-4d77-b930-89b992ce72db"],
Cell[322894, 5405, 10983, 155, 34, "Output",ExpressionUUID->"26e94889-1584-4c4d-913e-a6f332f5e9ee"],
Cell[333880, 5562, 10983, 155, 34, "Output",ExpressionUUID->"711c173b-7b8b-42dc-9100-a3073099f8ec"],
Cell[344866, 5719, 10983, 155, 34, "Output",ExpressionUUID->"1bbe7e40-f76b-44f2-82ef-8c4065c58741"],
Cell[355852, 5876, 10983, 155, 34, "Output",ExpressionUUID->"d5a47714-bac6-4250-a9ff-e85e2aeee9b1"],
Cell[366838, 6033, 10985, 155, 34, "Output",ExpressionUUID->"8b4bd96d-df83-4ccc-b9f8-e7529afc39ad"],
Cell[377826, 6190, 10980, 155, 34, "Output",ExpressionUUID->"cf380604-dd06-447f-ab2b-18f48c80b349"],
Cell[388809, 6347, 10978, 155, 34, "Output",ExpressionUUID->"5cc43d6a-0023-4004-ab80-30284901a0f7"],
Cell[399790, 6504, 10999, 156, 34, "Output",ExpressionUUID->"5c97b0e6-b730-4b25-a2ec-13a0e2e967f3"]
}, Open  ]],
Cell[410804, 6663, 660, 13, 30, "Input",ExpressionUUID->"f6ffebed-dcfc-49ab-ae7c-6144cc356106"],
Cell[CellGroupData[{
Cell[411489, 6680, 2896, 73, 199, "Input",ExpressionUUID->"41bcc2f6-5bd7-42eb-b895-885335718f55"],
Cell[414388, 6755, 1099, 17, 34, "Output",ExpressionUUID->"11d79575-4dc3-4dce-9444-d6b60136b338"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415524, 6777, 3293, 84, 199, "Input",ExpressionUUID->"dff3123f-2907-4a7c-9e7b-f8189708d4f9"],
Cell[418820, 6863, 2120, 31, 34, "Output",ExpressionUUID->"5a26c317-e5bf-4768-ad5c-81de45f4a26c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[420977, 6899, 2962, 66, 178, "Input",ExpressionUUID->"f28659a0-2da0-4d92-8bd6-204397ddce81"],
Cell[423942, 6967, 2342, 35, 34, "Output",ExpressionUUID->"c83059ad-0b86-49db-8dd4-f45350d5b939"],
Cell[426287, 7004, 2343, 35, 34, "Output",ExpressionUUID->"0dfcacdd-ad6f-45a5-9523-9f0ee0a4e90b"],
Cell[428633, 7041, 2344, 35, 34, "Output",ExpressionUUID->"80711d86-35a6-4703-89bf-08ad4ce765bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[431014, 7081, 1189, 27, 52, "Input",ExpressionUUID->"67b68d46-2d7b-4ff9-8946-aab92f7745e1"],
Cell[432206, 7110, 1795, 26, 34, "Output",ExpressionUUID->"82501688-abf8-483b-a660-9dbcd7161de5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434038, 7141, 3282, 70, 157, "Input",ExpressionUUID->"d09d8441-9e5b-41c0-9f67-bf1ed823cc24"],
Cell[437323, 7213, 3489, 50, 34, "Output",ExpressionUUID->"0a209e78-ee25-4613-999b-5d565e5261d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[440849, 7268, 1669, 36, 73, "Input",ExpressionUUID->"2585631f-00b6-4902-aca4-d6c41a013301"],
Cell[442521, 7306, 2898, 41, 34, "Output",ExpressionUUID->"4a5e5d28-43c6-4c57-ac07-b1f5677c7129"],
Cell[445422, 7349, 2898, 41, 34, "Output",ExpressionUUID->"90feaeec-59c6-4aa1-aba7-a4edf4816283"]
}, Open  ]],
Cell[CellGroupData[{
Cell[448357, 7395, 1190, 28, 52, "Input",ExpressionUUID->"a3a3eaf3-3032-472f-bd5d-64774dd2dd2f"],
Cell[449550, 7425, 1848, 27, 34, "Output",ExpressionUUID->"5ad80843-3ad2-45a3-8993-27f07c5b52d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451435, 7457, 2546, 60, 136, "Input",ExpressionUUID->"cbf3824a-b271-481e-8981-f6faa5081ecf"],
Cell[453984, 7519, 1040, 19, 34, "Output",ExpressionUUID->"e28a84bf-d99a-4dcc-a924-fbae88c4975e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455061, 7543, 2499, 59, 136, "Input",ExpressionUUID->"8ea035b7-a1d5-4396-a7f7-4e63c638bfe0"],
Cell[457563, 7604, 1048, 19, 34, "Output",ExpressionUUID->"a528b68a-1cde-4252-9eb7-245741d0ecbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458648, 7628, 1669, 35, 73, "Input",ExpressionUUID->"50a8830c-3718-4bc2-96b4-1f79b6847392"],
Cell[460320, 7665, 3396, 48, 34, "Output",ExpressionUUID->"bf987bed-a6f4-4960-9566-6c93cdf0b617"],
Cell[463719, 7715, 3371, 48, 34, "Output",ExpressionUUID->"c43f9796-2d18-485f-ac9a-85963ff9c1eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467127, 7768, 3296, 80, 199, "Input",ExpressionUUID->"8abbff1f-ebe5-45c0-a6b9-5b4223ebdc0f"],
Cell[470426, 7850, 1767, 26, 34, "Output",ExpressionUUID->"77e45f5e-46ff-42ee-bff1-a51d8f487ea5"]
}, Open  ]],
Cell[472208, 7879, 402, 8, 30, "Input",ExpressionUUID->"e53b624c-5e93-4542-972f-ecbee259a027"],
Cell[CellGroupData[{
Cell[472635, 7891, 2350, 39, 52, "Input",ExpressionUUID->"97938a4d-7958-4e0d-8ba4-1b57894fea61"],
Cell[474988, 7932, 9837, 139, 34, "Output",ExpressionUUID->"8967bd73-e09b-429c-b324-5f8ef9d45d48"],
Cell[484828, 8073, 9838, 139, 69, "Output",ExpressionUUID->"3a3d69d1-131d-4628-a444-94b680f33ec3"]
}, Open  ]]
}
]
*)



==> anc/PrimeAPTwinTheta.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    535214,       9301]
NotebookOptionsPosition[    522958,       9125]
NotebookOutlinePosition[    523294,       9140]
CellTagsIndexPosition[    523251,       9137]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "COMPUTATIONS", " ", "FOR", " ", "ARTICLE", " ", "\[IndentingNewLine]", 
     "`Primes", " ", "in", " ", "arithmetic", " ", "progressions", " ", "to", 
     " ", "large", " ", "moduli"}], ",", " ", 
    RowBox[{"twin", " ", "primes"}], ",", 
    RowBox[{"and", " ", "Goldbach", " ", 
     RowBox[{"representations", "'"}], " ", "\[IndentingNewLine]", "by", " ", 
     "Jared", " ", "Duker", " ", "Lichtman", " ", "and", " ", "appendix", " ",
      "with", " ", "Sary", " ", "Drappeau", " ", 
     RowBox[{"(", "2023", ")"}], "\[IndentingNewLine]", "\[IndentingNewLine]",
      "Contents", " ", "consist", " ", "of", " ", "2", " ", 
     RowBox[{"computations", ":", "\[IndentingNewLine]", "  ", "#1", ":", " ", 
      RowBox[{
      "Wu", " ", "savings", " ", "function", " ", "H", " ", "at", " ", 
       "level", " ", 
       RowBox[{"4", "/", "7"}], "\[IndentingNewLine]", " ", "#2"}], ":", " ", 
      
      RowBox[{
      "twin", " ", "prime", " ", "bound", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"N", ".", "B", ".", " ", "in"}], " ", "order", " ", "to", " ", 
       "run"}]}]}], ",", " ", 
    RowBox[{"#2", " ", "requires", " ", 
     RowBox[{"SieveFunction", ".", "m"}], " ", "package", " ", 
     RowBox[{"(", "Galway", ")"}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{" ", 
        RowBox[{
         RowBox[{"#1", ":", " ", 
          RowBox[{"Savings", " ", "function", " ", "H", 
           RowBox[{"(", "s", ")"}], " ", "at", " ", "level", " ", 
           RowBox[{"4", "/", "7"}], "\[IndentingNewLine]", "via", " ", 
           RowBox[{"J", ".", " ", "Wu"}]}]}], ",", " ", 
         RowBox[{"Acta", " ", "Arithmetica", " ", 
          RowBox[{"(", "2004", ")"}], "\[IndentingNewLine]", "Chen"}]}], 
        "\[CloseCurlyQuote]"}], "s", " ", "double", " ", "sieve"}], ",", 
      "Goldbach"}], "\[CloseCurlyQuote]"}], "s", " ", "conjecture", " ", 
    "and", " ", "the", " ", "twin", " ", "prime", " ", "problem"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Parameter", " ", "values", " ", "in", " ", "Table", " ", "2"}], 
    ",", " ", 
    RowBox[{"p", ".32", " ", "of", " ", "Wu"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"n", ".", "b", ".", " ", "vector"}], " ", "B", " ", "consists", 
    " ", "of", " ", "entries", " ", "Psi12", 
    RowBox[{"(", "s", ")"}], " ", "as", " ", "in", " ", "Eq", " ", 
    RowBox[{"(", "7.3", ")"}], " ", "of", " ", "Wu"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"S", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", 
       ",", "28", ",", "29", ",", "30"}], "}"}], "/", "10"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"SJ", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "10", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", 
       ",", "27", ",", "28", ",", "29", ",", "30"}], "}"}], "/", "10"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"S1", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "493", ",", "491", ",", "500", ",", "452", ",", "372", ",", "362", ",", 
       "349", ",", "335", ",", "319", ",", "300"}], "}"}], "/", "100"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"K", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"362", ",", "286", ",", "234"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"362", ",", "285", ",", "233"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"363", ",", "282", ",", "230"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"364", ",", "287", ",", "240"}], "}"}]}], "}"}], "/", 
     "100"}]}], "\[IndentingNewLine]", 
   RowBox[{"B", " ", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "20914508", ",", "\[IndentingNewLine]", "20399717", ",", 
       "\[IndentingNewLine]", "19005124", ",", "\[IndentingNewLine]", 
       "16618139", ",", "\[IndentingNewLine]", "13597508", ",", 
       "\[IndentingNewLine]", "10644985", ",", "\[IndentingNewLine]", 
       "7155027", ",", "\[IndentingNewLine]", "3741586", ",", 
       "\[IndentingNewLine]", "1087780", ",", "0"}], "}"}], "/", 
     RowBox[{"10", "^", "9"}]}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQXbY1cmJN7RvHU7c0Z4Bo7nyBq651bxy/HFW+BqJ9
DV4/BNFCTM8fg+inEu2JZ4H0jEkdGSD6x9arAueAtI2diSCI3pcjNvMikD6h
pD8fRHPxNm6QmfPGsZljyw4Qfe4Y5z4Q3Sr25TyIvuCgdx1EH1J3B9NPvh4S
kQXSU6ZckgbRMvtn6IDo1wyWTiD6m5mkP4i+I1eUAaKjp//IBdGNHMuKQLS8
7YRKEP3oumkTiBZplpkGov/8FJsDouf897oMomcFdoPpOUKNDVME3jqG7V4E
pl2yrnWCaM4u6S4Qnbf+YsRUQSB92jIKRAMAwCGYWA==
  
  "],ExpressionUUID->"34a5051d-c595-4784-9649-b5dc6e511787"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["21", "10"], ",", 
   FractionBox["11", "5"], ",", 
   FractionBox["23", "10"], ",", 
   FractionBox["12", "5"], ",", 
   FractionBox["5", "2"], ",", 
   FractionBox["13", "5"], ",", 
   FractionBox["27", "10"], ",", 
   FractionBox["14", "5"], ",", 
   FractionBox["29", "10"], ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{
  3.823887555128084*^9, 3.823959154069487*^9, 3.8242998615425797`*^9, 
   3.824577196405388*^9, 3.824577350245494*^9, 3.824578701430574*^9, 
   3.824582438954455*^9, 3.82458598092605*^9, 3.824596676684678*^9, 
   3.8246589602299423`*^9, 3.824733071048238*^9, {3.839944303557235*^9, 
   3.83994432309615*^9}, 3.839945698611833*^9, 3.83994579714417*^9, 
   3.881526587686843*^9, 3.88229099808101*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"cccc2cb8-ec72-4d96-84ef-589bd8eccc5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["21", "10"], ",", 
   FractionBox["11", "5"], ",", 
   FractionBox["23", "10"], ",", 
   FractionBox["12", "5"], ",", 
   FractionBox["5", "2"], ",", 
   FractionBox["13", "5"], ",", 
   FractionBox["27", "10"], ",", 
   FractionBox["14", "5"], ",", 
   FractionBox["29", "10"], ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{
  3.823887555128084*^9, 3.823959154069487*^9, 3.8242998615425797`*^9, 
   3.824577196405388*^9, 3.824577350245494*^9, 3.824578701430574*^9, 
   3.824582438954455*^9, 3.82458598092605*^9, 3.824596676684678*^9, 
   3.8246589602299423`*^9, 3.824733071048238*^9, {3.839944303557235*^9, 
   3.83994432309615*^9}, 3.839945698611833*^9, 3.83994579714417*^9, 
   3.881526587686843*^9, 3.882290998082754*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"dfbf5efe-1bef-4d0e-a091-881672907e41"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["493", "100"], ",", 
   FractionBox["491", "100"], ",", "5", ",", 
   FractionBox["113", "25"], ",", 
   FractionBox["93", "25"], ",", 
   FractionBox["181", "50"], ",", 
   FractionBox["349", "100"], ",", 
   FractionBox["67", "20"], ",", 
   FractionBox["319", "100"], ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{
  3.823887555128084*^9, 3.823959154069487*^9, 3.8242998615425797`*^9, 
   3.824577196405388*^9, 3.824577350245494*^9, 3.824578701430574*^9, 
   3.824582438954455*^9, 3.82458598092605*^9, 3.824596676684678*^9, 
   3.8246589602299423`*^9, 3.824733071048238*^9, {3.839944303557235*^9, 
   3.83994432309615*^9}, 3.839945698611833*^9, 3.83994579714417*^9, 
   3.881526587686843*^9, 3.882290998084345*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"34e2a6e5-7900-4f4b-ab03-5530771c619d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["181", "50"], ",", 
     FractionBox["143", "50"], ",", 
     FractionBox["117", "50"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["181", "50"], ",", 
     FractionBox["57", "20"], ",", 
     FractionBox["233", "100"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["363", "100"], ",", 
     FractionBox["141", "50"], ",", 
     FractionBox["23", "10"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["91", "25"], ",", 
     FractionBox["287", "100"], ",", 
     FractionBox["12", "5"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.823887555128084*^9, 3.823959154069487*^9, 3.8242998615425797`*^9, 
   3.824577196405388*^9, 3.824577350245494*^9, 3.824578701430574*^9, 
   3.824582438954455*^9, 3.82458598092605*^9, 3.824596676684678*^9, 
   3.8246589602299423`*^9, 3.824733071048238*^9, {3.839944303557235*^9, 
   3.83994432309615*^9}, 3.839945698611833*^9, 3.83994579714417*^9, 
   3.881526587686843*^9, 3.882290998085937*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"1b58499a-bab1-4159-b978-ddde2990b742"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["5228627", "250000000"], ",", 
   FractionBox["20399717", "1000000000"], ",", 
   FractionBox["4751281", "250000000"], ",", 
   FractionBox["16618139", "1000000000"], ",", 
   FractionBox["3399377", "250000000"], ",", 
   FractionBox["2128997", "200000000"], ",", 
   FractionBox["7155027", "1000000000"], ",", 
   FractionBox["1870793", "500000000"], ",", 
   FractionBox["54389", "50000000"], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.823887555128084*^9, 3.823959154069487*^9, 3.8242998615425797`*^9, 
   3.824577196405388*^9, 3.824577350245494*^9, 3.824578701430574*^9, 
   3.824582438954455*^9, 3.82458598092605*^9, 3.824596676684678*^9, 
   3.8246589602299423`*^9, 3.824733071048238*^9, {3.839944303557235*^9, 
   3.83994432309615*^9}, 3.839945698611833*^9, 3.83994579714417*^9, 
   3.881526587686843*^9, 3.882290998087459*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"f4a9bada-7f55-45ac-acb9-3ccf6db55ed3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"aux", ".", " ", "parameters"}], " ", "alpha1"}], ",", "..", ",", 
   
   RowBox[{
   "alpha9", " ", "as", " ", "in", " ", "p", ".14", " ", "of", " ", "Wu"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.839944340975993*^9, 3.839944384353696*^9}, {
  3.839944484167775*^9, 
  3.8399445177877407`*^9}},ExpressionUUID->"1151b016-68ad-4a9b-a7e6-\
224e0b40d5bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Alph", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], "-", "2"}], ",", 
      RowBox[{
       RowBox[{"S1", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "-", "2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"S1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"1", "/", 
           RowBox[{"S", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}], "-", "1"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"S1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"1", "/", 
           RowBox[{"K", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], "-", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"S1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"1", "/", 
           RowBox[{"K", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], "-", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"S1", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "/", 
          RowBox[{"K", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"S1", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"1", "/", 
          RowBox[{"K", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "-", 
         RowBox[{"1", "/", 
          RowBox[{"K", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"S1", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"1", "/", 
          RowBox[{"K", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "-", 
         RowBox[{"1", "/", 
          RowBox[{"K", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"1", "/", 
           RowBox[{"K", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], "-", "1"}]}],
      "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.823889372988945*^9, 3.823889422808587*^9}, {
   3.8238941913930607`*^9, 3.823894198052053*^9}, {3.82389423520112*^9, 
   3.8238942843708677`*^9}, {3.823894318901598*^9, 3.823894467580372*^9}, {
   3.823894513811494*^9, 3.823894709456633*^9}, 3.8238947578046227`*^9, {
   3.823894917250909*^9, 3.82389494032355*^9}, {3.823896870632885*^9, 
   3.823896870790041*^9}, 3.823896975516254*^9, {3.8238970251767817`*^9, 
   3.823897032050158*^9}, {3.823898630073539*^9, 3.823898632463932*^9}, {
   3.823963008202742*^9, 3.8239630952120323`*^9}, {3.82396324813957*^9, 
   3.823963249192493*^9}, {3.82396329852584*^9, 3.8239633391268797`*^9}, {
   3.823963401332718*^9, 3.823963408389226*^9}, 3.823963496832444*^9, {
   3.824300219535088*^9, 3.8243002467195053`*^9}, {3.82457652744214*^9, 
   3.8245765324900627`*^9}, {3.824578013928863*^9, 3.824578021482973*^9}, {
   3.8245824986551247`*^9, 3.824582531626131*^9}, {3.8245859924862328`*^9, 
   3.824586037850451*^9}, 3.839944316103075*^9, 3.839944388707556*^9},
 CellLabel->
  "In[157]:=",ExpressionUUID->"6d4cbc99-2462-4a44-aea4-b68d4742a62a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["81", "50"], ",", 
     FractionBox["293", "100"], ",", 
     FractionBox["3323", "2100"], ",", 
     FractionBox["31549", "14300"], ",", 
     FractionBox["21331", "11700"], ",", 
     FractionBox["21199", "14300"], ",", 
     FractionBox["3094561", "2117700"], ",", 
     FractionBox["4773719", "2588300"], ",", 
     FractionBox["9683", "7150"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["81", "50"], ",", 
     FractionBox["291", "100"], ",", 
     FractionBox["923", "550"], ",", 
     FractionBox["12467", "5700"], ",", 
     FractionBox["42003", "23300"], ",", 
     FractionBox["8347", "5700"], ",", 
     FractionBox["6099693", "4217300"], ",", 
     FractionBox["1888877", "1031700"], ",", 
     FractionBox["3847", "2850"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["163", "100"], ",", "3", ",", 
     FractionBox["42", "23"], ",", 
     FractionBox["314", "141"], ",", 
     FractionBox["42", "23"], ",", 
     FractionBox["205", "141"], ",", 
     FractionBox["12095", "8349"], ",", 
     FractionBox["31555", "17061"], ",", 
     FractionBox["6311", "4700"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["41", "25"], ",", 
     FractionBox["63", "25"], ",", 
     FractionBox["491", "300"], ",", 
     FractionBox["13956", "7175"], ",", 
     FractionBox["491", "300"], ",", 
     FractionBox["9831", "7175"], ",", 
     FractionBox["38081", "27300"], ",", 
     FractionBox["158878", "93275"], ",", 
     FractionBox["1406", "1025"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.823897026657878*^9, 3.823897033443495*^9}, 
   3.82389864626702*^9, 3.823959157728356*^9, 3.823963234882218*^9, 
   3.823963365302312*^9, 3.823963530335791*^9, {3.823963967105617*^9, 
   3.82396397557266*^9}, 3.824299868164467*^9, 3.82457656064634*^9, 
   3.8245825432422447`*^9, 3.824586044539239*^9, 3.824596689866762*^9, 
   3.824658964790188*^9, 3.824733074992012*^9, 3.839944392152918*^9, 
   3.881526591238366*^9, 3.882291004229723*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"8c66c22d-fbb2-4055-ac06-8b525a86a28b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"integral", " ", "1"}], "-", 
   RowBox[{"sigma", 
    RowBox[{"(", 
     RowBox[{"3", ",", "5", ",", "4"}], ")"}], " ", "as", " ", "in", " ", "p",
     ".14"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.83994455721579*^9, 
  3.839944585152048*^9}},ExpressionUUID->"73dccc8a-28c7-473f-83ed-\
7901b9d13b59"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sgma", "=", 
  RowBox[{"1", "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"4", "/", 
        RowBox[{"(", 
         RowBox[{"u", "-", "1"}], ")"}]}], "]"}], "/", "u"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "3", ",", "5"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.823892177288479*^9, 3.823892276017367*^9}, {
   3.823959144813616*^9, 3.823959147275292*^9}, {3.839944604909067*^9, 
   3.839944605846874*^9}, 3.8815265948109503`*^9},
 CellLabel->
  "In[158]:=",ExpressionUUID->"fed920c0-63f1-4366-a515-9edfaf52c350"],

Cell[BoxData["0.82830658030412378957678215960162292678`15.683437460777292"], \
"Output",
 CellChangeTimes->{{3.82389226939977*^9, 3.8238922768767548`*^9}, 
   3.823895424689672*^9, 3.823959148783428*^9, 3.824299893819644*^9, 
   3.824300257254723*^9, 3.824576563880888*^9, 3.8245826098318996`*^9, 
   3.824596888800559*^9, 3.824658968019577*^9, 3.8247330782533216`*^9, {
   3.8399445937449427`*^9, 3.839944606410775*^9}, 3.881526597292947*^9, 
   3.882291009104282*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"83552023-b4e2-42e9-9a6e-e098e745f333"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Integrals", " ", "aij", " ", "of", " ", "Xi1", " ", "for", " ", "i"}], 
    "=", "5"}], ",", "..", ",", "9", ",", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"Prop", ".", " ", "3"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.839944636240521*^9, 3.839944760970365*^9}, 
   3.839944817848468*^9},ExpressionUUID->"b40cb88c-1e03-4153-8882-\
f6773c0d9d04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xi1", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"16", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S1", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "sgma"}], ")"}]}], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"u", "-", "1"}], ")"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"t", " ", "u"}], ")"}]}], 
       RowBox[{"Boole", "[", 
        RowBox[{"u", "\[LessEqual]", 
         RowBox[{"t", "+", "2"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"SJ", "[", 
         RowBox[{"[", "j", "]"}], "]"}], ",", 
        RowBox[{"SJ", "[", 
         RowBox[{"[", 
          RowBox[{"j", "+", "1"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "3", ",", "5"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "+", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "+", "1"}], ")"}], "^", "2"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S1", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}]}], "]"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"2", "t"}], ")"}]}], 
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S1", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", "2"}], "\[LessEqual]", "t", 
         "\[LessEqual]", " ", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S1", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", "1", "-", "t"}], ")"}]}], 
         "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "t"}], ")"}]}], " ", 
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"S1", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", 
              RowBox[{"S", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}], "-", "1"}], 
         "\[LessEqual]", "t", "\[LessEqual]", " ", 
         RowBox[{
          RowBox[{"S1", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", "2"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"SJ", "[", 
        RowBox[{"[", "j", "]"}], "]"}], ",", 
       RowBox[{"SJ", "[", 
        RowBox[{"[", 
         RowBox[{"j", "+", "1"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.823891905854856*^9, 3.823891963804554*^9}, {
   3.823892021781126*^9, 3.823892026349216*^9}, {3.823892081908681*^9, 
   3.823892142207055*^9}, {3.823892662582221*^9, 3.823892711167227*^9}, {
   3.82389292662663*^9, 3.823892929074439*^9}, {3.823893762779388*^9, 
   3.8238938247844563`*^9}, {3.823893879092554*^9, 3.823894012432757*^9}, 
   3.8238957848552027`*^9, {3.823895849540944*^9, 3.8238959027604713`*^9}, {
   3.823903017519919*^9, 3.8239030288508997`*^9}, {3.823903926461554*^9, 
   3.823903935096695*^9}, {3.823904535607621*^9, 3.8239045545183*^9}, {
   3.8239047748080387`*^9, 3.8239048307709093`*^9}, {3.8239072719338284`*^9, 
   3.823907293095327*^9}, {3.823961773022049*^9, 3.823961788081942*^9}, {
   3.823962008795999*^9, 3.823962033075317*^9}, {3.823962343077697*^9, 
   3.8239623465422897`*^9}, {3.82396311301355*^9, 3.823963152617831*^9}, {
   3.823963409498876*^9, 3.823963413241488*^9}, {3.8239640552839622`*^9, 
   3.823964063122582*^9}, 3.823965126210861*^9, {3.824299916447795*^9, 
   3.8242999651292877`*^9}, {3.82457658005367*^9, 3.824576614139509*^9}, {
   3.824577390103251*^9, 3.8245773936042013`*^9}, {3.8245779809430923`*^9, 
   3.824577986085269*^9}, {3.824578387490426*^9, 3.824578400996891*^9}, {
   3.824578725795031*^9, 3.8245787665396833`*^9}, {3.824578811627041*^9, 
   3.824578813206086*^9}, {3.8245788587815123`*^9, 3.824578860736863*^9}, {
   3.824582593748124*^9, 3.824582600197857*^9}, {3.824583021415779*^9, 
   3.824583030272983*^9}, {3.824583762862197*^9, 3.8245837629614267`*^9}, {
   3.824583928904516*^9, 3.824583932733135*^9}, {3.824583969723606*^9, 
   3.824583973738654*^9}, {3.824585160804771*^9, 3.824585162386228*^9}, {
   3.82473308280624*^9, 3.8247330859419107`*^9}, {3.83994497796632*^9, 
   3.839944981096843*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"1935e911-b846-4197-ba63-77a43efd9ffb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Xi1", "[", 
     RowBox[{"i", ",", "j"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "5", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.823896069129773*^9, 3.823896112730792*^9}, {
  3.824585797154656*^9, 3.824585799824391*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"1567ff3c-f557-439b-9fbd-766c9d9b706d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.1300996427215180965384100141931067557`14.99141342647448", ",", 
     "0.02343001305504236529714706263035713577`14.989499286733965", ",", 
     "0.02416349528680225336911297809223669297`14.98886035261748", ",", 
     "0.02480804977284041687245788788077255147`14.98824833655598", ",", 
     "0.02537553014872363937489223539046594882`14.987661380019913", ",", 
     "0.02587587292812558077739037317809017632`14.987097796747873", ",", 
     "0.02631746415749679596008065261238143672`14.986556053698024", ",", 
     "0.02670742551011690044702287405181055818`14.986034754178519", ",", 
     "0.02705183968759800657625549036004175715`14.985532623005021", ",", 
     "0.02735592960103003720337082161472345985`14.98504849345927"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.12943000204257093978639860187224850301`14.991538824126321", ",", 
     "0.02274528679135906934219235797819220789`14.989398770628952", ",", 
     "0.0235015733688418141291468234807155198`14.988774698101125", ",", 
     "0.02416671561532418025187605472526945484`14.988176527359611", ",", 
     "0.02475286490098305929014087444919614911`14.987602519020326", ",", 
     "0.02527020613593280343051620500460796947`14.987051084059065", ",", 
     "0.02572733404735851392385648594284572939`14.986520770415078", ",", 
     "0.02613154675264176963876122546306042576`14.986010249944703", ",", 
     "0.02648907703016525055825843024386546737`14.985518306259479", ",", 
     "0.02680527614742441334098631151555364609`14.985043823623645"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.13414483562755148677939450109626431732`14.991892226597356", ",", 
     "0.02249919318867438260432262974579501772`14.989361156110117", ",", 
     "0.02326367574737393761167216830874990404`14.988742727101688", ",", 
     "0.02393621732466577084016250370151915604`14.988149781828113", ",", 
     "0.024529076297842947948164102866176311`14.987580636137764", ",", 
     "0.02505252685178292892581691937514220327`14.987033744835275", ",", 
     "0.0255152387144360831080767280608457925`14.986507691475042", ",", 
     "0.02592457341796304435154241045886868289`14.986001177421565", ",", 
     "0.02628681767899175521233799200565295614`14.985513011129438", ",", 
     "0.02660736889686910090829138138097719348`14.985042098058816"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.14066463285140031246962352546298802245`14.992260607140553", ",", 
     "0.02251711904373412982428598859180868204`14.989363923664973", ",", 
     "0.02328100459393869686820613813942360184`14.988745077904387", ",", 
     "0.02395300719203650538773853128737014367`14.98815174734141", ",", 
     "0.02454537742074963678126363948822099362`14.987582243559013", ",", 
     "0.0250683829620377729843199654398137555`14.987035017997192", ",", 
     "0.02553068808067453717153733003226217558`14.986508651490688", ",", 
     "0.02593964968958574529116510108744632903`14.986001843161254", ",", 
     "0.02630155057645053259192193662629839701`14.98551339958309", ",", 
     "0.02662178478029729846046299592083702052`14.98504222461785"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.15081489522129071574130654075012996097`14.992688640369503", ",", 
     "0.02293296081056148892952794574518349383`14.989426915485348", ",", 
     "0.0236829970315965810245978423105036202`14.988798649433653", ",", 
     "0.02434249645706583759170503196737285808`14.988196584493274", ",", 
     "0.02492352885219845321299737593751373451`14.987618943785739", ",", 
     "0.02543621104507242071240924616696436057`14.987064108160828", ",", 
     "0.02588908056636343368505180469063905931`14.986530600807228", ",", 
     "0.02628938717255976760128761536831312651`14.986017072876328", ",", 
     "0.02664332250807244807713805658545562472`14.985522290400771", ",", 
     "0.02695620265967757784503537201864668001`14.985045122535983"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.16712126709567238774486196198053038052`14.993204663198624", ",", 
     "0.02393071095124936170194244699027760389`14.98956916070787", ",", 
     "0.02464751777776571358880304210448516768`14.988920084402137", ",", 
     "0.02527701771005187772764312086062505145`14.98829854672179", ",", 
     "0.02583084666879963466870186592841351392`14.98770262995782", ",", 
     "0.02631875953075431778610120832613283492`14.987130596969013", ",", 
     "0.02674898974707357725251211569851358505`14.98658087046594", ",", 
     "0.02712852996839639560268188927076274203`14.98605201492789", ",", 
     "0.02746335315449018281398413188462371599`14.985542720846725", ",", 
     "0.02775858835735748022920114523041517213`14.985051790977968"}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.823896116353849*^9, 3.8239030351915894`*^9, 3.8239045473291616`*^9, 
   3.823904835810779*^9, 3.823907619169147*^9, 3.823959216096142*^9, 
   3.823962048390376*^9, 3.823963542957448*^9, 3.823963992060244*^9, 
   3.8239656767735777`*^9, 3.824299978053994*^9, 3.8245768244376593`*^9, 
   3.8245779750234547`*^9, 3.8245786026750927`*^9, 3.824579286059009*^9, {
   3.824582604607265*^9, 3.824582619016574*^9}, 3.8245851978808527`*^9, 
   3.824586078147496*^9, 3.824596910991242*^9, 3.8246589958315763`*^9, 
   3.824733097072497*^9, 3.839944815985031*^9, 3.83994498775243*^9, 
   3.881526607414785*^9, 3.882291016579348*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"a6c3e582-925a-4171-a663-75a8fdb1f96e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Integrals", " ", "aij", " ", "of", " ", "Xi2", " ", "for", " ", "i"}], 
    "=", "1"}], ",", "..", ",", "4", ",", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"Prop", ".", " ", "4"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8399447672462883`*^9, 3.839944787295999*^9}, 
   3.8399448259627542`*^9},ExpressionUUID->"7dd4e0ad-f2f3-4ba0-b848-\
ea7e0f9872ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xi2", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"1024", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S1", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"K", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"K", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], "-", "1"}], ")"}]}], "]"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"5", "sgma"}], ")"}]}], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{"u", "\[LessEqual]", 
         RowBox[{"t", "+", "2"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"u", "-", "1"}], ")"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"t", " ", "u"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"SJ", "[", 
         RowBox[{"[", "j", "]"}], "]"}], ",", 
        RowBox[{"SJ", "[", 
         RowBox[{"[", 
          RowBox[{"j", "+", "1"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "3", ",", "5"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "+", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], "\[LessEqual]", "t", 
         "\[LessEqual]", " ", "3"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "+", "1"}], ")"}], "^", "5"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"S", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"S1", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"K", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], "-", "1"}], ")"}]}], 
           "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", "1"}], ")"}]}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"K", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], "-", "1"}], ")"}]}], 
         "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"5", "t"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "9"}], "]"}], "]"}], "\[LessEqual]", "t", 
         "\[LessEqual]", " ", 
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", "1"}], ")"}]}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"K", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], "-", "1", "-", "t"}], 
           ")"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"5", "t"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}], "\[LessEqual]", "t", 
         "\[LessEqual]", " ", 
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}], "-", "1"}], ")"}]}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S1", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", "1", "-", "t"}], ")"}]}], 
         "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"5", "t"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], "\[LessEqual]", "t", 
         "\[LessEqual]", " ", 
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S1", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", "1", "-", "t"}], ")"}]}], 
         "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"5", "t"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], "\[LessEqual]", "t", 
         "\[LessEqual]", " ", 
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "+", "1"}], ")"}], "^", "2"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], "-", "1"}], ")"}]}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"K", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", "1"}], ")"}]}], 
         "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"5", "t"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "7"}], "]"}], "]"}], "\[LessEqual]", "t", 
         "\[LessEqual]", " ", 
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"K", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], "-", "1", "-", 
              RowBox[{
               RowBox[{"K", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], "*", 
               RowBox[{"t", "/", 
                RowBox[{"S1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}]}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}], "-", "1", "-", 
             RowBox[{
              RowBox[{"K", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}], "*", 
              RowBox[{"t", "/", 
               RowBox[{"S1", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}]}], ")"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"5", "t"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "/", 
           RowBox[{"S1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}], "\[LessEqual]", "t", 
         "\[LessEqual]", " ", 
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "8"}], "]"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"S1", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "1", "-", "t"}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], "-", "1", "-", 
             RowBox[{
              RowBox[{"K", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], "*", 
              RowBox[{"t", "/", 
               RowBox[{"S1", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}]}], ")"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"5", "t"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "/", 
           RowBox[{"S1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}]}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "6"}], "]"}], "]"}], "\[LessEqual]", "t", 
         "\[LessEqual]", " ", 
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "8"}], "]"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"K", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", "1", "-", 
             RowBox[{
              RowBox[{"K", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], "*", 
              RowBox[{"t", "/", 
               RowBox[{"S1", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}]}], ")"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"5", "t"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "/", 
           RowBox[{"S1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}]}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "8"}], "]"}], "]"}], "\[LessEqual]", "t", 
         "\[LessEqual]", " ", 
         RowBox[{"Alph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"S1", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", "1", "-", "t"}], "]"}], "/", 
         
         RowBox[{"(", 
          RowBox[{"5", "t"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "/", 
           RowBox[{"S1", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"SJ", "[", 
        RowBox[{"[", "j", "]"}], "]"}], ",", 
       RowBox[{"SJ", "[", 
        RowBox[{"[", 
         RowBox[{"j", "+", "1"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.823896208937456*^9, 3.8238962450841713`*^9}, {
   3.82389629819069*^9, 3.823896327965227*^9}, {3.823896685754239*^9, 
   3.8238966858254538`*^9}, {3.823896730062467*^9, 3.8238967301461487`*^9}, {
   3.823896762215177*^9, 3.823896801295095*^9}, {3.823897052525345*^9, 
   3.8238970545789022`*^9}, {3.8238971052764874`*^9, 3.823897134193338*^9}, {
   3.8238973257467337`*^9, 3.823897335203698*^9}, {3.823897372672166*^9, 
   3.823897433415223*^9}, {3.8238975422784758`*^9, 3.823897618466567*^9}, {
   3.823897648679264*^9, 3.823897677394081*^9}, {3.823897773810501*^9, 
   3.823897875250804*^9}, {3.823897907373941*^9, 3.823897946015246*^9}, {
   3.823898037986377*^9, 3.823898054743701*^9}, {3.8238981649514637`*^9, 
   3.8238981650570908`*^9}, {3.823898207751801*^9, 3.8238982455365763`*^9}, {
   3.823898795291769*^9, 3.823898865889613*^9}, {3.823959556755327*^9, 
   3.823959606675747*^9}, {3.823962063238875*^9, 3.8239621033961267`*^9}, {
   3.823963300159596*^9, 3.823963337340826*^9}, {3.823963414026478*^9, 
   3.82396342176931*^9}, 3.8239636429492188`*^9, {3.823963673255492*^9, 
   3.823963693087871*^9}, {3.82396391123639*^9, 3.8239639584470882`*^9}, {
   3.823964056824938*^9, 3.823964061845196*^9}, {3.82396546775708*^9, 
   3.823965538031147*^9}, {3.824299985445779*^9, 3.824300095185534*^9}, {
   3.8245768353460417`*^9, 3.824576987344355*^9}, {3.8245770571480837`*^9, 
   3.824577059285324*^9}, 3.824577123057328*^9, {3.824578413367362*^9, 
   3.824578464291803*^9}, {3.824579038059074*^9, 3.824579057045988*^9}, {
   3.824579088947935*^9, 3.824579104989245*^9}, {3.824579148854968*^9, 
   3.824579154918149*^9}, {3.824582646340085*^9, 3.824582648223773*^9}, {
   3.824585210991987*^9, 3.824585219717067*^9}, {3.824585416338524*^9, 
   3.8245854319305363`*^9}, {3.8247331044474916`*^9, 3.824733104780875*^9}, {
   3.839944956986223*^9, 3.839944964042466*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"b2b7bdb5-30b2-4c27-aeb9-3678cc4eacff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Xi2", "[", 
     RowBox[{"i", ",", "j"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.823898262241808*^9, 3.823898266675373*^9}, {
  3.8238986678302813`*^9, 3.823898669644507*^9}, {3.823898880263403*^9, 
  3.823898886004259*^9}, {3.8245858053145657`*^9, 3.824585805729292*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"e9c8023d-68f2-4500-9268-2450b8395e98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.11376056969578305840521245369904806922`14.98969793980183", ",", 
     "0.02603952894115140765166079834335623307`14.99006149387967", ",", 
     "0.02682025793391055191119930320870938172`14.989442976919582", ",", 
     "0.0274744206479781502150151221667132073`14.988838044835447", ",", 
     "0.02800605644607737046353282512601252402`14.988240166279844", ",", 
     "0.02841535074080953915981485298014114407`14.987641669119895", ",", 
     "0.02869832372221109936648557183544771495`14.987033142769583", ",", 
     "0.02884616949520374229364157268797654896`14.986402532858296", ",", 
     "0.02884412149027170299572095620818051657`14.985733708898556", ",", 
     "0.02879962770311369777735936689012185258`14.985070633178658"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.1124215437938094531000569457719985286`14.989774710970822", ",", 
     "0.02534718420929262580555672918743257655`14.989987144376727", ",", 
     "0.02614548912477186225783197227592539173`14.989379461860299", ",", 
     "0.02681363605897759042909285862149892505`14.988783522551666", ",", 
     "0.02735561916500810031448233083092195963`14.988192621881874", ",", 
     "0.02777141559365129322451354740064852014`14.98759879061588", ",", 
     "0.02805663847187973790400044722300528388`14.986992142218057", ",", 
     "0.02820181508178670194948018682114408346`14.986359872621808", ",", 
     "0.02819115209829002036174522586668025625`14.985684659811353", ",", 
     "0.02821922638847358778373435086236784722`14.985056686600672"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.10903932333845815693842170281019346647`14.98966078212317", ",", 
     "0.02463362599388758452718427884359578997`14.989895468005841", ",", 
     "0.02547855147383194538695742006635790257`14.98931100002312", ",", 
     "0.02619667323920700468627927033615574929`14.988739777434269", ",", 
     "0.0267937164844280011618065728892880716`14.98817607574864", ",", 
     "0.02727179541191909411671261941796826452`14.98761321889878", ",", 
     "0.02762925584126630611310738019168553303`14.987043111353303", ",", 
     "0.02786022970116702853546043192992490162`14.986455537887458", ",", 
     "0.0279538184126144395905557363024180325`14.985837077777031", ",", 
     "0.02789275343224945141226399141880460196`14.98516935083222"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.11869998447335963580928548743458696629`14.99063272846906", ",", 
     "0.02405798553295941556119433073805449071`14.989808299352235", ",", 
     "0.02472458259070302585458455630616232225`14.98915055770424", ",", 
     "0.0252136673017446178513671012392481718`14.988477924236577", ",", 
     "0.02551681640411544444409380760505179715`14.98777436429417", ",", 
     "0.02576907170935842388351175050446125943`14.987093238270946", ",", 
     "0.02620519226227867881562031838783469365`14.986549463263515", ",", 
     "0.02659786492609173162331491484328256299`14.986030173891324", ",", 
     "0.02694477443364383308774177014379988695`14.985529945281833", ",", 
     "0.0272511681157531407218934560981533822`14.985047619558879"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.823898267868931*^9, 3.8238986704142036`*^9, {3.823898869872768*^9, 
   3.8238988884139442`*^9}, 3.823959179697815*^9, {3.8239593416202908`*^9, 
   3.8239593562973433`*^9}, 3.8239596134084873`*^9, 3.823962116851379*^9, 
   3.823963561233748*^9, 3.8239640086742887`*^9, 3.8239656872432537`*^9, 
   3.824300070524279*^9, 3.824300253541779*^9, 3.8243005893466377`*^9, 
   3.824577181246964*^9, 3.824578677041494*^9, 3.824579298113841*^9, 
   3.824582659373251*^9, 3.8245855346884327`*^9, 3.824586094392507*^9, 
   3.8245971148136263`*^9, 3.82465901021378*^9, 3.824733114173177*^9, 
   3.839944865735179*^9, 3.839944995329459*^9, 3.8815266266147633`*^9, 
   3.882291041912343*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"836df707-ab87-47fd-9d29-691a80696eeb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"A2", ",", "A1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.823898947051572*^9, 3.823898993919024*^9}, {
  3.823902288538063*^9, 3.823902311946526*^9}, {3.824597132581607*^9, 
  3.824597133241403*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"9958d9c3-2348-44e4-90ce-0a3a48308125"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.11376056969578305840521245369904806922`14.98969793980183", ",", 
     "0.02603952894115140765166079834335623307`14.99006149387967", ",", 
     "0.02682025793391055191119930320870938172`14.989442976919582", ",", 
     "0.0274744206479781502150151221667132073`14.988838044835447", ",", 
     "0.02800605644607737046353282512601252402`14.988240166279844", ",", 
     "0.02841535074080953915981485298014114407`14.987641669119895", ",", 
     "0.02869832372221109936648557183544771495`14.987033142769583", ",", 
     "0.02884616949520374229364157268797654896`14.986402532858296", ",", 
     "0.02884412149027170299572095620818051657`14.985733708898556", ",", 
     "0.02879962770311369777735936689012185258`14.985070633178658"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.1124215437938094531000569457719985286`14.989774710970822", ",", 
     "0.02534718420929262580555672918743257655`14.989987144376727", ",", 
     "0.02614548912477186225783197227592539173`14.989379461860299", ",", 
     "0.02681363605897759042909285862149892505`14.988783522551666", ",", 
     "0.02735561916500810031448233083092195963`14.988192621881874", ",", 
     "0.02777141559365129322451354740064852014`14.98759879061588", ",", 
     "0.02805663847187973790400044722300528388`14.986992142218057", ",", 
     "0.02820181508178670194948018682114408346`14.986359872621808", ",", 
     "0.02819115209829002036174522586668025625`14.985684659811353", ",", 
     "0.02821922638847358778373435086236784722`14.985056686600672"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.10903932333845815693842170281019346647`14.98966078212317", ",", 
     "0.02463362599388758452718427884359578997`14.989895468005841", ",", 
     "0.02547855147383194538695742006635790257`14.98931100002312", ",", 
     "0.02619667323920700468627927033615574929`14.988739777434269", ",", 
     "0.0267937164844280011618065728892880716`14.98817607574864", ",", 
     "0.02727179541191909411671261941796826452`14.98761321889878", ",", 
     "0.02762925584126630611310738019168553303`14.987043111353303", ",", 
     "0.02786022970116702853546043192992490162`14.986455537887458", ",", 
     "0.0279538184126144395905557363024180325`14.985837077777031", ",", 
     "0.02789275343224945141226399141880460196`14.98516935083222"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.11869998447335963580928548743458696629`14.99063272846906", ",", 
     "0.02405798553295941556119433073805449071`14.989808299352235", ",", 
     "0.02472458259070302585458455630616232225`14.98915055770424", ",", 
     "0.0252136673017446178513671012392481718`14.988477924236577", ",", 
     "0.02551681640411544444409380760505179715`14.98777436429417", ",", 
     "0.02576907170935842388351175050446125943`14.987093238270946", ",", 
     "0.02620519226227867881562031838783469365`14.986549463263515", ",", 
     "0.02659786492609173162331491484328256299`14.986030173891324", ",", 
     "0.02694477443364383308774177014379988695`14.985529945281833", ",", 
     "0.0272511681157531407218934560981533822`14.985047619558879"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.1300996427215180965384100141931067557`14.99141342647448", ",", 
     "0.02343001305504236529714706263035713577`14.989499286733965", ",", 
     "0.02416349528680225336911297809223669297`14.98886035261748", ",", 
     "0.02480804977284041687245788788077255147`14.98824833655598", ",", 
     "0.02537553014872363937489223539046594882`14.987661380019913", ",", 
     "0.02587587292812558077739037317809017632`14.987097796747873", ",", 
     "0.02631746415749679596008065261238143672`14.986556053698024", ",", 
     "0.02670742551011690044702287405181055818`14.986034754178519", ",", 
     "0.02705183968759800657625549036004175715`14.985532623005021", ",", 
     "0.02735592960103003720337082161472345985`14.98504849345927"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.12943000204257093978639860187224850301`14.991538824126321", ",", 
     "0.02274528679135906934219235797819220789`14.989398770628952", ",", 
     "0.0235015733688418141291468234807155198`14.988774698101125", ",", 
     "0.02416671561532418025187605472526945484`14.988176527359611", ",", 
     "0.02475286490098305929014087444919614911`14.987602519020326", ",", 
     "0.02527020613593280343051620500460796947`14.987051084059065", ",", 
     "0.02572733404735851392385648594284572939`14.986520770415078", ",", 
     "0.02613154675264176963876122546306042576`14.986010249944703", ",", 
     "0.02648907703016525055825843024386546737`14.985518306259479", ",", 
     "0.02680527614742441334098631151555364609`14.985043823623645"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.13414483562755148677939450109626431732`14.991892226597356", ",", 
     "0.02249919318867438260432262974579501772`14.989361156110117", ",", 
     "0.02326367574737393761167216830874990404`14.988742727101688", ",", 
     "0.02393621732466577084016250370151915604`14.988149781828113", ",", 
     "0.024529076297842947948164102866176311`14.987580636137764", ",", 
     "0.02505252685178292892581691937514220327`14.987033744835275", ",", 
     "0.0255152387144360831080767280608457925`14.986507691475042", ",", 
     "0.02592457341796304435154241045886868289`14.986001177421565", ",", 
     "0.02628681767899175521233799200565295614`14.985513011129438", ",", 
     "0.02660736889686910090829138138097719348`14.985042098058816"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.14066463285140031246962352546298802245`14.992260607140553", ",", 
     "0.02251711904373412982428598859180868204`14.989363923664973", ",", 
     "0.02328100459393869686820613813942360184`14.988745077904387", ",", 
     "0.02395300719203650538773853128737014367`14.98815174734141", ",", 
     "0.02454537742074963678126363948822099362`14.987582243559013", ",", 
     "0.0250683829620377729843199654398137555`14.987035017997192", ",", 
     "0.02553068808067453717153733003226217558`14.986508651490688", ",", 
     "0.02593964968958574529116510108744632903`14.986001843161254", ",", 
     "0.02630155057645053259192193662629839701`14.98551339958309", ",", 
     "0.02662178478029729846046299592083702052`14.98504222461785"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.15081489522129071574130654075012996097`14.992688640369503", ",", 
     "0.02293296081056148892952794574518349383`14.989426915485348", ",", 
     "0.0236829970315965810245978423105036202`14.988798649433653", ",", 
     "0.02434249645706583759170503196737285808`14.988196584493274", ",", 
     "0.02492352885219845321299737593751373451`14.987618943785739", ",", 
     "0.02543621104507242071240924616696436057`14.987064108160828", ",", 
     "0.02588908056636343368505180469063905931`14.986530600807228", ",", 
     "0.02628938717255976760128761536831312651`14.986017072876328", ",", 
     "0.02664332250807244807713805658545562472`14.985522290400771", ",", 
     "0.02695620265967757784503537201864668001`14.985045122535983"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0.16712126709567238774486196198053038052`14.993204663198624", ",", 
     "0.02393071095124936170194244699027760389`14.98956916070787", ",", 
     "0.02464751777776571358880304210448516768`14.988920084402137", ",", 
     "0.02527701771005187772764312086062505145`14.98829854672179", ",", 
     "0.02583084666879963466870186592841351392`14.98770262995782", ",", 
     "0.02631875953075431778610120832613283492`14.987130596969013", ",", 
     "0.02674898974707357725251211569851358505`14.98658087046594", ",", 
     "0.02712852996839639560268188927076274203`14.98605201492789", ",", 
     "0.02746335315449018281398413188462371599`14.985542720846725", ",", 
     "0.02775858835735748022920114523041517213`14.985051790977968"}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.8238989571363287`*^9, 3.8238989946983852`*^9}, {
   3.8239022912864313`*^9, 3.8239023128949747`*^9}, 3.823959179990151*^9, 
   3.823959323266078*^9, 3.823959645370278*^9, 3.823962126147911*^9, 
   3.8239635673754168`*^9, 3.823964013828514*^9, 3.823965694079447*^9, 
   3.824577186579191*^9, 3.824578680276557*^9, 3.8245793039814262`*^9, 
   3.824582789240129*^9, 3.8245855376481524`*^9, 3.8245861702862453`*^9, 
   3.8245971339567423`*^9, 3.824659031648655*^9, 3.824733118251368*^9, 
   3.839944936771186*^9, 3.83994499784795*^9, 3.8815266306309547`*^9, 
   3.882291048323999*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"a1928dc0-ee29-48c8-8b65-9aede18426b2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "solve", " ", "for", " ", "savings", " ", "vector", " ", "H", " ", "from", 
    " ", "matrix", " ", "inverse"}], ",", " ", 
   RowBox[{"as", " ", "in", " ", "Eq", " ", 
    RowBox[{"(", "7.4", ")"}], " ", "of", " ", "Wu"}]}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.839945256162244*^9, 3.839945319638007*^9}, {
  3.8399713508674173`*^9, 3.839971378303565*^9}, {3.901533032547906*^9, 
  3.901533047866664*^9}},ExpressionUUID->"4783b098-6db9-4f4f-98b6-\
7d1bacc2e34a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HH", " ", "=", " ", 
  RowBox[{"LinearSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "10", "]"}], "-", "A"}], ",", "B"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.823959702842136*^9, 3.823959711707245*^9}, {
   3.8239597494731207`*^9, 3.823959756395029*^9}, {3.823959797341008*^9, 
   3.82395981242003*^9}, 3.8239621997746162`*^9, {3.8245827949308567`*^9, 
   3.824582803749506*^9}, {3.824585784194336*^9, 3.8245857844521513`*^9}, {
   3.839945023946845*^9, 3.839945024630849*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"04955b0c-3f98-43d5-ba8c-c7add3665531"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0287118453070665455295618073705554707`14.985042098058816", ",", 
   "0.0280509210700289439432975058252850431`14.985042098058816", ",", 
   "0.02646975820459392114702978915374842472`14.985042098058816", ",", 
   "0.0241936749315776189472870782992686145`14.985042098058816", ",", 
   "0.02146193097285508180616098172777128639`14.985042098058816", ",", 
   "0.01838751959256413812116015549236180959`14.985042098058816", ",", 
   "0.0149960360809850735963610901535503217`14.985042098058816", ",", 
   "0.01177247813344560814496908562887256267`14.985042098058816", ",", 
   "0.00947245250922923963388111445738104521`14.985042098058816", ",", 
   "0.00900245231036535253910102483132504858`14.985042098058816"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.823959758080852*^9, {3.8239598003696423`*^9, 3.8239598138446283`*^9}, 
   3.823962148097787*^9, 3.8239622009237013`*^9, 3.823963574760241*^9, 
   3.823964017053173*^9, 3.823965696526352*^9, {3.824577190193921*^9, 
   3.824577200690133*^9}, 3.8245787087848463`*^9, 3.82457930785035*^9, {
   3.824582791995468*^9, 3.8245828044121017`*^9}, 3.824585539699132*^9, 
   3.824586173056201*^9, 3.824597187070423*^9, 3.824659037373588*^9, 
   3.839944941708799*^9, {3.839945002929556*^9, 3.839945026229241*^9}, 
   3.8815266336561728`*^9, 3.882291056463258*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"c7a3f5bd-8830-47b0-b16a-ba1e2dc2e160"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"#2", ":", " ", 
     RowBox[{
     "COMPUTE", " ", "UPPER", " ", "BOUND", " ", "FOR", " ", "TWIN", " ", 
      "PRIMES"}]}], ",", " ", 
    RowBox[{"section", " ", "7"}]}], "*)"}], "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.83997121851558*^9, 3.839971256185417*^9}, 
   3.839971330524413*^9, {3.901532935598206*^9, 
   3.901532935771429*^9}},ExpressionUUID->"bc391d8c-034c-4204-b26a-\
154f6e05bb33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Parameters", ",", " ", 
    RowBox[{"as", " ", "in", " ", "Eq", " ", 
     RowBox[{"(", "7.12", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SelbT", "=", 
    RowBox[{"7", "/", "32"}]}], "\[IndentingNewLine]", 
   RowBox[{"R", "=", ".275"}], "\n", 
   RowBox[{"T3", "=", ".24589"}], "\n", 
   RowBox[{"T2", "=", ".211"}], "\n", 
   RowBox[{"Midpt", "=", ".210"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{"=", " ", "mu"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"T1", "=", ".163"}], "\n", 
   RowBox[{"R1", "=", ".12313"}], "\n", 
   RowBox[{"Eps", "=", ".002"}], "\[IndentingNewLine]", 
   RowBox[{"thetaEps", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"4", "SelbT"}]}], ")"}], "-", 
       RowBox[{"Eps", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"4", "SelbT"}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", "-", 
       RowBox[{"6", "SelbT"}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8351880812869263`*^9, 3.835188130410008*^9}, {
   3.835188186799775*^9, 3.8351882425661373`*^9}, {3.8351884349375877`*^9, 
   3.835188452774262*^9}, {3.835197483019239*^9, 3.835197484806019*^9}, {
   3.8351976744568768`*^9, 3.835197674711347*^9}, {3.835197882172068*^9, 
   3.835197882239994*^9}, {3.835197937765727*^9, 3.835197937846478*^9}, {
   3.835197975744822*^9, 3.835197975850752*^9}, {3.8351980693332243`*^9, 
   3.835198069683189*^9}, {3.835198149250848*^9, 3.835198150962781*^9}, {
   3.835198208813279*^9, 3.8351982089046507`*^9}, {3.8351982724612427`*^9, 
   3.8351982725707207`*^9}, {3.835198303471249*^9, 3.835198303557913*^9}, {
   3.835198338925168*^9, 3.835198364124956*^9}, {3.8351984110936317`*^9, 
   3.835198441192226*^9}, {3.835198474205762*^9, 3.835198474976474*^9}, {
   3.835198524322062*^9, 3.835198524442383*^9}, {3.835198563845727*^9, 
   3.835198564308996*^9}, {3.835198608662293*^9, 3.835198608733181*^9}, {
   3.8351987412948637`*^9, 3.8351987527195*^9}, {3.835198795195126*^9, 
   3.8351987954670563`*^9}, 3.835198930309431*^9, {3.835199127674271*^9, 
   3.83519912776136*^9}, {3.835199290974815*^9, 3.835199291337254*^9}, {
   3.835199534830895*^9, 3.835199535050543*^9}, {3.835199566027666*^9, 
   3.8351995660856247`*^9}, {3.835199596448391*^9, 3.835199599282895*^9}, {
   3.8351996388896723`*^9, 3.835199639361836*^9}, {3.8351998712361517`*^9, 
   3.835199871409842*^9}, {3.83520002021478*^9, 3.835200020300405*^9}, {
   3.835200132666395*^9, 3.835200132752606*^9}, {3.8352002862134647`*^9, 
   3.835200286321999*^9}, {3.835200392618949*^9, 3.835200397216628*^9}, {
   3.835200502798708*^9, 3.835200503776528*^9}, {3.835200645431196*^9, 
   3.83520064549542*^9}, {3.8352007574083138`*^9, 3.8352007578264837`*^9}, {
   3.835200869411684*^9, 3.835200869504593*^9}, {3.835200999713862*^9, 
   3.835201026371478*^9}, {3.835201058752458*^9, 3.835201093184012*^9}, {
   3.835201125487404*^9, 3.835201125553111*^9}, {3.835201181604869*^9, 
   3.835201194717914*^9}, {3.835201308237669*^9, 3.835201329167223*^9}, {
   3.835201515498955*^9, 3.8352015155368557`*^9}, {3.8352016246741657`*^9, 
   3.835201643847218*^9}, {3.835201886428461*^9, 3.835201887951107*^9}, 
   3.835911467968075*^9, {3.835911601769405*^9, 3.8359116020327997`*^9}, 
   3.835911682448201*^9, {3.8359119279307747`*^9, 3.835911962676663*^9}, 
   3.835912083127222*^9, {3.8359121478221893`*^9, 3.835912147920505*^9}, {
   3.8359122031028852`*^9, 3.835912203383173*^9}, {3.8359122560280333`*^9, 
   3.8359122560825787`*^9}, {3.835912348738414*^9, 3.835912349056632*^9}, {
   3.8359124255708714`*^9, 3.835912426636593*^9}, {3.835912482804006*^9, 
   3.835912482836288*^9}, {3.8359125558046923`*^9, 3.835912557518867*^9}, {
   3.8359126245453167`*^9, 3.835912624673963*^9}, {3.835912669170451*^9, 
   3.835912670532893*^9}, {3.8359127176375237`*^9, 3.8359127180556793`*^9}, {
   3.835912766070252*^9, 3.835912767617065*^9}, {3.835912829712943*^9, 
   3.835912829785625*^9}, {3.835912862491539*^9, 3.835912863733245*^9}, {
   3.835912938318927*^9, 3.835912938403974*^9}, {3.835912987320746*^9, 
   3.835912989349174*^9}, {3.835913025602107*^9, 3.835913025666059*^9}, {
   3.835913092660089*^9, 3.835913093981613*^9}, {3.835913137654215*^9, 
   3.83591313783484*^9}, {3.8359132680695877`*^9, 3.8359132693008423`*^9}, {
   3.835913303504539*^9, 3.835913303663178*^9}, {3.835913361288414*^9, 
   3.83591336280862*^9}, {3.8359134003055353`*^9, 3.8359134004178753`*^9}, {
   3.8359134457887497`*^9, 3.8359134482818413`*^9}, {3.835913500713276*^9, 
   3.835913500856985*^9}, {3.835913547587267*^9, 3.835913548003734*^9}, {
   3.8359136045778217`*^9, 3.835913604717203*^9}, {3.835913661671574*^9, 
   3.835913692656639*^9}, {3.83591376093027*^9, 3.83591376206738*^9}, {
   3.8359138008863173`*^9, 3.8359138013039103`*^9}, {3.835913877552375*^9, 
   3.8359138784180937`*^9}, {3.835913935486532*^9, 3.835913936438065*^9}, {
   3.8359140002871723`*^9, 3.835914000669652*^9}, 3.835914109107649*^9, {
   3.835914201282155*^9, 3.835914201394383*^9}, {3.8359143846369457`*^9, 
   3.835914385547784*^9}, {3.835914459731639*^9, 3.8359144598059483`*^9}, {
   3.835914512943263*^9, 3.835914513164798*^9}, {3.835914551759753*^9, 
   3.8359145518062353`*^9}, {3.8359146122589817`*^9, 3.835914612645671*^9}, {
   3.835914697847334*^9, 3.835914698314889*^9}, {3.835914747898094*^9, 
   3.835914748978689*^9}, {3.835914795146739*^9, 3.835914795226969*^9}, {
   3.835914836078899*^9, 3.835914836108327*^9}, {3.8359150697884207`*^9, 
   3.835915069859223*^9}, {3.835915119243565*^9, 3.835915119337105*^9}, {
   3.8359151861720133`*^9, 3.835915188021675*^9}, {3.8359152525877047`*^9, 
   3.8359152541361637`*^9}, {3.8359152911052723`*^9, 3.835915291363882*^9}, {
   3.835915343000005*^9, 3.835915350146873*^9}, {3.835915432873098*^9, 
   3.83591543484855*^9}, {3.8359155221180277`*^9, 3.835915522220398*^9}, {
   3.8359156072683992`*^9, 3.8359156073355722`*^9}, {3.8359156411285877`*^9, 
   3.835915641181625*^9}, 3.83591580862403*^9, {3.835915979042532*^9, 
   3.835915983272901*^9}, {3.8359161800805273`*^9, 3.8359161801452093`*^9}, {
   3.8359164295756617`*^9, 3.835916429629929*^9}, {3.835916584305545*^9, 
   3.835916585504303*^9}, {3.8359167813408422`*^9, 3.8359167813878307`*^9}, {
   3.83591704280468*^9, 3.835917042886139*^9}, {3.835917261795127*^9, 
   3.835917276625866*^9}, {3.835917449982628*^9, 3.8359174500471373`*^9}, {
   3.835917498148362*^9, 3.83591749903181*^9}, {3.835917536533868*^9, 
   3.835917569980556*^9}, {3.835917603582533*^9, 3.835917604546238*^9}, {
   3.835917649416851*^9, 3.835917649499784*^9}, {3.835917695100321*^9, 
   3.8359177212990313`*^9}, {3.83591776733407*^9, 3.835917767415345*^9}, {
   3.835917909554112*^9, 3.835917909588193*^9}, {3.835918191467228*^9, 
   3.835918191547098*^9}, 3.8375510760223722`*^9, 3.839511667549424*^9, {
   3.839940601604528*^9, 3.839940625516739*^9}, {3.839942230302676*^9, 
   3.83994227595417*^9}, {3.839968269502234*^9, 3.839968269561459*^9}, {
   3.8399683667700367`*^9, 3.839968368565723*^9}, {3.839968568885357*^9, 
   3.83996857479685*^9}, 3.8399713271987467`*^9, {3.881527598397994*^9, 
   3.881527600860435*^9}, 3.8822930638837013`*^9, 3.882293381658825*^9, {
   3.8822938260842657`*^9, 3.882293892602625*^9}, {3.88229426146216*^9, 
   3.882294263221599*^9}, {3.882294395869019*^9, 3.8822943959669733`*^9}, {
   3.882294675541844*^9, 3.882294678220233*^9}, {3.882295038096936*^9, 
   3.8822950433032217`*^9}, {3.88229568257942*^9, 3.882295682714635*^9}, 
   3.88229591347858*^9, {3.882296169818788*^9, 3.882296192719449*^9}, {
   3.88229636874679*^9, 3.882296370134233*^9}, {3.882296554265243*^9, 
   3.882296555492444*^9}, {3.882367924248062*^9, 3.882367931550604*^9}, {
   3.882368047694076*^9, 3.882368054342025*^9}, {3.882368085235654*^9, 
   3.88236810312707*^9}, 3.882368140571995*^9, {3.882368575406993*^9, 
   3.882368580839301*^9}, {3.882368611118702*^9, 3.882368613720024*^9}, {
   3.882368748974184*^9, 3.8823687514279337`*^9}, {3.882369130717124*^9, 
   3.882369132099598*^9}, {3.882374305768029*^9, 3.8823743079563293`*^9}, {
   3.882374457964603*^9, 3.882374458072877*^9}, {3.882375578622863*^9, 
   3.882375607660717*^9}, {3.88237598612914*^9, 3.8823759885034847`*^9}, {
   3.882376232919683*^9, 3.8823762785508833`*^9}, {3.882376685218799*^9, 
   3.882376713573522*^9}, {3.882378327053418*^9, 3.882378352579883*^9}, {
   3.882378532147627*^9, 3.8823785377633047`*^9}, {3.882378775519804*^9, 
   3.882378781806787*^9}, {3.882379298611682*^9, 3.882379320412883*^9}, {
   3.882380102010983*^9, 3.8823801024701433`*^9}, {3.882380428851893*^9, 
   3.882380436915165*^9}, 3.882380606187373*^9, {3.8831985076112843`*^9, 
   3.883198508023798*^9}, 3.884167478625163*^9, {3.884167999919052*^9, 
   3.884168000783615*^9}, {3.8841681171610947`*^9, 3.884168117733327*^9}, {
   3.884168156209311*^9, 3.8841681694949903`*^9}, {3.884168646974349*^9, 
   3.884168649749341*^9}, {3.8841692821501017`*^9, 3.884169288832486*^9}, {
   3.894294394557197*^9, 3.8942944090947742`*^9}, {3.894294494211076*^9, 
   3.8942944984881887`*^9}, {3.8942945409086018`*^9, 
   3.8942945454754267`*^9}, {3.894295475019153*^9, 3.894295479376528*^9}, 
   3.894295541139202*^9, {3.894295590619403*^9, 3.894295592347245*^9}, 
   3.894622453433537*^9, {3.8996319014247837`*^9, 3.899631906353669*^9}, {
   3.899632377118108*^9, 3.8996323821358013`*^9}, {3.901532947363802*^9, 
   3.9015329723812227`*^9}, {3.901533109197036*^9, 3.901533111740986*^9}, {
   3.901533191450424*^9, 
   3.901533212393422*^9}},ExpressionUUID->"c67321c0-9d55-4f95-ac71-\
9af837e09697"],

Cell[BoxData[
 FractionBox["7", "32"]], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.8996274447828074`*^9, 
   3.899630078096158*^9, 3.8996314610538054`*^9, 3.899631906955079*^9, 
   3.899632383218861*^9, 3.900839527994808*^9, 3.900847375692972*^9, 
   3.900849914078374*^9, 3.901533094332048*^9, 3.901533200265409*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"6a15b133-4e9f-45db-94d0-07dfd3ba8844"],

Cell[BoxData["0.275`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.8996274447828074`*^9, 
   3.899630078096158*^9, 3.8996314610538054`*^9, 3.899631906955079*^9, 
   3.899632383218861*^9, 3.900839527994808*^9, 3.900847375692972*^9, 
   3.900849914078374*^9, 3.901533094332048*^9, 3.901533200267352*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"e66a65bf-e57b-4bdb-a7be-69bfb399d8a4"],

Cell[BoxData["0.24589`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.8996274447828074`*^9, 
   3.899630078096158*^9, 3.8996314610538054`*^9, 3.899631906955079*^9, 
   3.899632383218861*^9, 3.900839527994808*^9, 3.900847375692972*^9, 
   3.900849914078374*^9, 3.901533094332048*^9, 3.901533200269576*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"57b4a46d-f888-49e4-bb70-05ea231e97eb"],

Cell[BoxData["0.211`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.8996274447828074`*^9, 
   3.899630078096158*^9, 3.8996314610538054`*^9, 3.899631906955079*^9, 
   3.899632383218861*^9, 3.900839527994808*^9, 3.900847375692972*^9, 
   3.900849914078374*^9, 3.901533094332048*^9, 3.901533200272118*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"02d3068a-17cd-4124-820a-19ecb91a5c4f"],

Cell[BoxData["0.21`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.8996274447828074`*^9, 
   3.899630078096158*^9, 3.8996314610538054`*^9, 3.899631906955079*^9, 
   3.899632383218861*^9, 3.900839527994808*^9, 3.900847375692972*^9, 
   3.900849914078374*^9, 3.901533094332048*^9, 3.901533200274103*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"cd08dbef-0e5e-4387-8850-5ef361fdf187"],

Cell[BoxData["0.163`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.8996274447828074`*^9, 
   3.899630078096158*^9, 3.8996314610538054`*^9, 3.899631906955079*^9, 
   3.899632383218861*^9, 3.900839527994808*^9, 3.900847375692972*^9, 
   3.900849914078374*^9, 3.901533094332048*^9, 3.901533200275671*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"af468176-0817-4137-9206-2898e9cfa90b"],

Cell[BoxData["0.12313`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.8996274447828074`*^9, 
   3.899630078096158*^9, 3.8996314610538054`*^9, 3.899631906955079*^9, 
   3.899632383218861*^9, 3.900839527994808*^9, 3.900847375692972*^9, 
   3.900849914078374*^9, 3.901533094332048*^9, 3.901533200277234*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"1a2077ae-1cfa-478c-9645-0e9e240685b8"],

Cell[BoxData["0.002`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.8996274447828074`*^9, 
   3.899630078096158*^9, 3.8996314610538054`*^9, 3.899631906955079*^9, 
   3.899632383218861*^9, 3.900839527994808*^9, 3.900847375692972*^9, 
   3.900849914078374*^9, 3.901533094332048*^9, 3.901533200278719*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"f984bfaf-7fdd-42bf-8d2e-9ed4dbd005ea"],

Cell[BoxData["0.6161869158878505`"], "Output",
 CellChangeTimes->{{3.835188189189547*^9, 3.8351882433963423`*^9}, 
   3.835188380515519*^9, {3.83518845019433*^9, 3.835188454581953*^9}, 
   3.835196835254404*^9, 3.835197485548378*^9, 3.8351976775666437`*^9, 
   3.835197883813922*^9, 3.8351979390246353`*^9, 3.8351979765284643`*^9, 
   3.835198070018526*^9, 3.835198152350432*^9, 3.8351982096745987`*^9, 
   3.8351982732087317`*^9, 3.8351983041072893`*^9, {3.835198339635674*^9, 
   3.8351983649110003`*^9}, {3.835198412377584*^9, 3.835198441928355*^9}, 
   3.83519847547301*^9, 3.835198525011959*^9, 3.835198564714623*^9, 
   3.8351986093031693`*^9, 3.835198753512075*^9, 3.835198931724885*^9, 
   3.8351991295873528`*^9, 3.8351992922656612`*^9, 3.8351995672980747`*^9, 
   3.835199600064828*^9, 3.835199642617044*^9, 3.835199906310964*^9, 
   3.835200020896122*^9, 3.83520013386482*^9, 3.835200287259555*^9, 
   3.835200397875963*^9, 3.835200504267623*^9, 3.8352006462664948`*^9, 
   3.835200758393251*^9, 3.835200870396165*^9, 3.835201027324112*^9, 
   3.83520105972818*^9, 3.835201093887673*^9, 3.835201126123598*^9, 
   3.835201195254345*^9, 3.83520133105868*^9, 3.835201517688903*^9, 
   3.835201646815371*^9, 3.835201890135195*^9, 3.835895049165481*^9, 
   3.835911480893139*^9, 3.835911602664809*^9, 3.835911683264194*^9, 
   3.8359120303065453`*^9, 3.835912084006926*^9, 3.8359121486703033`*^9, 
   3.8359122041024857`*^9, 3.835912256703581*^9, 3.8359123495749807`*^9, 
   3.835912427200136*^9, 3.835912483871504*^9, 3.835912558107483*^9, 
   3.835912625402298*^9, 3.835912671167635*^9, 3.835912719020949*^9, 
   3.835912768238285*^9, 3.83591283057375*^9, 3.835912864267425*^9, 
   3.835912939159979*^9, 3.835912989886285*^9, 3.835913026354891*^9, 
   3.8359130945222397`*^9, 3.835913138485969*^9, 3.83591326985542*^9, 
   3.8359133042412243`*^9, 3.835913363351646*^9, 3.835913401124856*^9, {
   3.835913448823793*^9, 3.835913453988756*^9}, 3.83591350162402*^9, 
   3.835913548790936*^9, 3.83591360530373*^9, {3.8359136636042967`*^9, 
   3.835913693367055*^9}, 3.835913762590612*^9, 3.8359138017059107`*^9, 
   3.835913878929531*^9, 3.835913936806452*^9, 3.8359140010232143`*^9, 
   3.835914109882874*^9, 3.835914228457302*^9, 3.835914386547227*^9, 
   3.8359144604233027`*^9, 3.8359145136936283`*^9, 3.835914552710456*^9, 
   3.835914613030116*^9, 3.835914698677918*^9, 3.835914749594363*^9, 
   3.835914795694804*^9, 3.835914836765479*^9, 3.835915071541038*^9, {
   3.835915121423208*^9, 3.835915135938323*^9}, 3.835915188442087*^9, 
   3.8359152548000917`*^9, 3.835915291996048*^9, 3.8359153507480707`*^9, 
   3.835915435451881*^9, 3.835915522985409*^9, 3.835915607921706*^9, 
   3.8359156420488853`*^9, 3.835915809424444*^9, 3.835915983742011*^9, 
   3.8359161811961117`*^9, 3.8359164310930777`*^9, 3.83591658653922*^9, 
   3.8359167831744843`*^9, 3.8359170571771193`*^9, 3.835917278129367*^9, 
   3.835917451664558*^9, 3.835917499598433*^9, 3.835917537365003*^9, 
   3.83591757200039*^9, 3.835917605050563*^9, 3.835917650818275*^9, {
   3.835917695983823*^9, 3.83591772174916*^9}, 3.83591776801814*^9, 
   3.835917912300969*^9, 3.835918337237916*^9, 3.835918899352747*^9, 
   3.8359873846499968`*^9, 3.837185673529881*^9, 3.837222164827628*^9, 
   3.837290723016244*^9, 3.837349742532487*^9, 3.8375401069646273`*^9, 
   3.837551077187799*^9, 3.838587339848516*^9, 3.839506584858294*^9, 
   3.8395116686713057`*^9, 3.8399424023240633`*^9, 3.839947648215953*^9, 
   3.839948474815378*^9, 3.839951892210148*^9, 3.839968270379621*^9, 
   3.839968372269367*^9, 3.839968575650861*^9, 3.881526643867279*^9, 
   3.88152760628691*^9, 3.882291076871758*^9, 3.882293066020863*^9, 
   3.8822933825755672`*^9, 3.882294396696724*^9, 3.882294678803977*^9, 
   3.882295685247286*^9, 3.8822961952399063`*^9, 3.882296371104199*^9, 
   3.882367933940715*^9, 3.882368062472747*^9, 3.8823685820261*^9, 
   3.882368619231945*^9, 3.882368752240342*^9, 3.882369132701314*^9, 
   3.882374309265354*^9, {3.882374458591133*^9, 3.882374460520585*^9}, 
   3.882375608654814*^9, {3.8823759905476637`*^9, 3.882376015565439*^9}, 
   3.8823762846846848`*^9, 3.882376715121561*^9, 3.882378353916183*^9, 
   3.882378539592856*^9, 3.882378784075041*^9, 3.882379321951236*^9, 
   3.882380103718485*^9, 3.882380926316209*^9, 3.883198514958603*^9, 
   3.884166467070212*^9, 3.8841674803436213`*^9, 3.884168001844404*^9, 
   3.884168171541888*^9, 3.884168650655321*^9, 3.8841692901904383`*^9, 
   3.893491178367976*^9, 3.8942904778959312`*^9, 3.894294409999992*^9, 
   3.894294499153393*^9, 3.894294554042642*^9, 3.894295480357738*^9, 
   3.894295612480414*^9, 3.894606353166452*^9, 3.894618255490919*^9, 
   3.894622575560749*^9, 3.8947906848126698`*^9, 3.8996274447828074`*^9, 
   3.899630078096158*^9, 3.8996314610538054`*^9, 3.899631906955079*^9, 
   3.899632383218861*^9, 3.900839527994808*^9, 3.900847375692972*^9, 
   3.900849914078374*^9, 3.901533094332048*^9, 3.9015332002801847`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"4e8cafaa-a9ef-4837-a4f9-0407ab0e4b4a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Theta", ",", " ", 
   RowBox[{"as", " ", "in", " ", 
    RowBox[{"Eq", "'"}], "s", " ", 
    RowBox[{"(", "7.2", ")"}]}], ",", " ", 
   RowBox[{"(", "7.3", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.839940640384831*^9, 3.8399406766955423`*^9}, {
   3.901533068674156*^9, 3.901533072571652*^9}, 3.901533225590057*^9, {
   3.9015332634949493`*^9, 
   3.901533300786375*^9}},ExpressionUUID->"4b1b8b80-809b-41ac-87b0-\
08c165f6fafc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Theta", "[", "t_", "]"}], "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t", "+", "1"}], ")"}], "/", "2"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "/", "2"}], "-", 
          RowBox[{"2", "SelbT"}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "SelbT"}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cutoff", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], "=", 
  RowBox[{"x", "*", 
   RowBox[{"Boole", "[", 
    RowBox[{"x", "\[GreaterEqual]", "y"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"width", "[", 
   RowBox[{"t_", ",", "u_", ",", "v_"}], "]"}], "=", 
  RowBox[{"Max", "[", 
   RowBox[{"cutoff", "[", 
    RowBox[{
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"4", "SelbT"}]}], ")"}], "-", 
          RowBox[{"v", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", "SelbT"}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"6", "SelbT"}]}], ")"}]}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"2", "u"}]}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "t"}], ")"}], "/", "2"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Theta", "[", 
   RowBox[{"t_", ",", "u_", ",", "v_"}], "]"}], "=", 
  RowBox[{"Max", "[", 
   RowBox[{
    RowBox[{"Theta", "[", "t", "]"}], ",", 
    RowBox[{"Theta", "[", "u", "]"}], ",", 
    RowBox[{"Theta", "[", 
     RowBox[{"t", "+", "u"}], "]"}], ",", 
    RowBox[{"Theta", "[", 
     RowBox[{"t", "+", "u", "+", "v"}], "]"}], ",", 
    RowBox[{"cutoff", "[", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"u", "+", "v"}], "]"}], ",", 
      RowBox[{
       RowBox[{"2", "t"}], "+", "u", "+", "v"}]}], "]"}], ",", 
    RowBox[{"cutoff", "[", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"t", "+", "v"}], "]"}], ",", 
      RowBox[{"t", "+", 
       RowBox[{"2", "u"}], "+", "v"}]}], "]"}], ",", 
    RowBox[{"width", "[", 
     RowBox[{"t", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"width", "[", 
     RowBox[{"t", ",", "v", ",", "u"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThetaEps", "[", 
   RowBox[{"t_", ",", "u_"}], "]"}], "=", 
  RowBox[{"Theta", "[", 
   RowBox[{"t", ",", "u", ",", "Eps"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThetaEps", "[", "t_", "]"}], "=", 
  RowBox[{"Theta", "[", 
   RowBox[{"t", ",", "Eps", ",", "Eps"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"NIntegrate", "::", "slwcon"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8319842436536016`*^9, 3.831984277996139*^9}, 
   3.831993868320915*^9, 3.831993987954129*^9, 3.8319940875765457`*^9, {
   3.832002756177711*^9, 3.832002854930439*^9}, {3.832003559590819*^9, 
   3.8320035963361673`*^9}, {3.8320036775896797`*^9, 
   3.8320036921286716`*^9}, {3.832021251772518*^9, 3.83202127016149*^9}, {
   3.832023975661295*^9, 3.832024007684279*^9}, {3.832024038444878*^9, 
   3.832024041496255*^9}, 3.8320240772083893`*^9, {3.832024266790186*^9, 
   3.832024290301866*^9}, {3.8320245763012447`*^9, 3.832024598499935*^9}, {
   3.832024737202965*^9, 3.832024751897976*^9}, {3.835188263529874*^9, 
   3.835188336719936*^9}, {3.835189705441345*^9, 3.83518973976187*^9}, 
   3.8351901473686934`*^9, {3.835987497861212*^9, 3.835987515052038*^9}, 
   3.837185680712613*^9, {3.837221894523767*^9, 3.837221897018786*^9}, 
   3.837290728248214*^9, {3.8373497608841133`*^9, 3.837349790631496*^9}, {
   3.8373512221165037`*^9, 3.837351252949203*^9}, 3.837351356645562*^9, 
   3.837540115124834*^9, {3.839956431083209*^9, 3.839956431212349*^9}, {
   3.839967040222878*^9, 3.8399670423071327`*^9}, {3.881527318412601*^9, 
   3.881527337610132*^9}, {3.8815275089247932`*^9, 3.881527512430357*^9}, {
   3.882367986562114*^9, 3.882368069607913*^9}, {3.882368520814365*^9, 
   3.882368567666996*^9}, 3.8823686170664682`*^9, {3.882368732314637*^9, 
   3.88236873788522*^9}, {3.882372804061257*^9, 3.8823728251712017`*^9}, {
   3.882375373899385*^9, 3.882375385140473*^9}, {3.8823756299032097`*^9, 
   3.88237563880882*^9}, {3.8823771650032997`*^9, 3.882377167070407*^9}, {
   3.882379749810492*^9, 3.88237975482861*^9}, {3.8942904849741173`*^9, 
   3.894290529978441*^9}, 3.894291590603221*^9, {3.894291638679318*^9, 
   3.8942916867116547`*^9}, {3.894293986382606*^9, 3.894293997680457*^9}, {
   3.8942945171625767`*^9, 3.894294518791463*^9}, 3.894294564185207*^9, 
   3.894618251697473*^9, {3.8946207382468843`*^9, 3.8946207943482428`*^9}, {
   3.8946209184692583`*^9, 3.89462094087249*^9}, {3.894621660385516*^9, 
   3.8946216648568897`*^9}, {3.894621711746191*^9, 3.894621740151627*^9}, {
   3.894621853163211*^9, 3.8946218580436983`*^9}, {3.894622116996381*^9, 
   3.894622118519792*^9}, {3.8946225046079683`*^9, 3.894622505941496*^9}, {
   3.8947906931482677`*^9, 3.894790698089919*^9}, {3.8996300719198313`*^9, 
   3.89963007205387*^9}, {3.899631432307963*^9, 3.899631456159371*^9}, {
   3.900840501493215*^9, 3.900840527394526*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"3e082364-d1a3-44c9-a2b9-fcd68a6b8ecc"],

Cell[BoxData[
 RowBox[{"Min", "[", 
  RowBox[{
   RowBox[{
    FractionBox["32", "39"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"17", " ", "t"}], "16"]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{"1", "+", "t"}], "2"]}], "]"}]], "Output",
 CellChangeTimes->{
  3.832024078902046*^9, 3.8320243025417624`*^9, 3.832024600372943*^9, 
   3.832024754458336*^9, 3.8320782971123962`*^9, 3.832079331992367*^9, 
   3.832101932903948*^9, 3.83215466546695*^9, 3.832155518397522*^9, 
   3.832175357175214*^9, 3.83253769275771*^9, 3.8325485973094673`*^9, 
   3.832679554892344*^9, 3.83268300941184*^9, 3.835186999657476*^9, 
   3.835188342520431*^9, {3.835188384873617*^9, 3.835188405340995*^9}, 
   3.835189673636673*^9, 3.835189741229609*^9, 3.835190215779849*^9, 
   3.8351968369642277`*^9, 3.835197488290184*^9, 3.835895050746943*^9, 
   3.835917059538602*^9, 3.8359179160040007`*^9, 3.8359873868636*^9, 
   3.835987522450821*^9, 3.8371856851996403`*^9, 3.8372221665030823`*^9, 
   3.8372907296270037`*^9, 3.8373498029982643`*^9, 3.837351253631277*^9, 
   3.837351358546994*^9, 3.837540116734119*^9, 3.8375510788372593`*^9, 
   3.838587345950605*^9, 3.839506599756991*^9, 3.839511673679206*^9, 
   3.839942404877225*^9, 3.839947650495912*^9, 3.83994847807405*^9, 
   3.839951948979961*^9, 3.839956432251628*^9, 3.839967257523377*^9, 
   3.881526655240449*^9, 3.881527342946596*^9, 3.881527515380562*^9, 
   3.882291121623801*^9, 3.882368776906768*^9, 3.882369137458857*^9, 
   3.88237429884057*^9, {3.882375641835017*^9, 3.8823756526650667`*^9}, {
   3.882375994027939*^9, 3.8823760134799232`*^9}, 3.88237629184227*^9, 
   3.88237671935701*^9, 3.882378788175714*^9, 3.88237932735975*^9, {
   3.8823797589613953`*^9, 3.882379765018578*^9}, 3.883198518051201*^9, 
   3.884166534657008*^9, 3.8841674884247313`*^9, 3.884169300927834*^9, 
   3.893491189649975*^9, 3.894290537106392*^9, 3.894291034346693*^9, 
   3.8942916557061768`*^9, 3.894291696712628*^9, 3.894293999131546*^9, 
   3.8942945706539288`*^9, 3.894618258937516*^9, {3.89462079986202*^9, 
   3.894620817042925*^9}, {3.8946209374470663`*^9, 3.894620941278323*^9}, {
   3.894621665917923*^9, 3.894621669233967*^9}, 3.89462174176116*^9, 
   3.89462187827835*^9, 3.89462207900665*^9, 3.894622119833147*^9, 
   3.8946225806122427`*^9, 3.894790702821151*^9, 3.899627458793686*^9, 
   3.8996300756958857`*^9, 3.8996314570677757`*^9, 3.900840552158044*^9, 
   3.900849926613557*^9, 3.901533307396089*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"3efe146c-348e-4d83-b98e-19d2b5ce9ade"],

Cell[BoxData[
 RowBox[{"x", " ", 
  RowBox[{"Boole", "[", 
   RowBox[{"x", "\[GreaterEqual]", "y"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.832024078902046*^9, 3.8320243025417624`*^9, 3.832024600372943*^9, 
   3.832024754458336*^9, 3.8320782971123962`*^9, 3.832079331992367*^9, 
   3.832101932903948*^9, 3.83215466546695*^9, 3.832155518397522*^9, 
   3.832175357175214*^9, 3.83253769275771*^9, 3.8325485973094673`*^9, 
   3.832679554892344*^9, 3.83268300941184*^9, 3.835186999657476*^9, 
   3.835188342520431*^9, {3.835188384873617*^9, 3.835188405340995*^9}, 
   3.835189673636673*^9, 3.835189741229609*^9, 3.835190215779849*^9, 
   3.8351968369642277`*^9, 3.835197488290184*^9, 3.835895050746943*^9, 
   3.835917059538602*^9, 3.8359179160040007`*^9, 3.8359873868636*^9, 
   3.835987522450821*^9, 3.8371856851996403`*^9, 3.8372221665030823`*^9, 
   3.8372907296270037`*^9, 3.8373498029982643`*^9, 3.837351253631277*^9, 
   3.837351358546994*^9, 3.837540116734119*^9, 3.8375510788372593`*^9, 
   3.838587345950605*^9, 3.839506599756991*^9, 3.839511673679206*^9, 
   3.839942404877225*^9, 3.839947650495912*^9, 3.83994847807405*^9, 
   3.839951948979961*^9, 3.839956432251628*^9, 3.839967257523377*^9, 
   3.881526655240449*^9, 3.881527342946596*^9, 3.881527515380562*^9, 
   3.882291121623801*^9, 3.882368776906768*^9, 3.882369137458857*^9, 
   3.88237429884057*^9, {3.882375641835017*^9, 3.8823756526650667`*^9}, {
   3.882375994027939*^9, 3.8823760134799232`*^9}, 3.88237629184227*^9, 
   3.88237671935701*^9, 3.882378788175714*^9, 3.88237932735975*^9, {
   3.8823797589613953`*^9, 3.882379765018578*^9}, 3.883198518051201*^9, 
   3.884166534657008*^9, 3.8841674884247313`*^9, 3.884169300927834*^9, 
   3.893491189649975*^9, 3.894290537106392*^9, 3.894291034346693*^9, 
   3.8942916557061768`*^9, 3.894291696712628*^9, 3.894293999131546*^9, 
   3.8942945706539288`*^9, 3.894618258937516*^9, {3.89462079986202*^9, 
   3.894620817042925*^9}, {3.8946209374470663`*^9, 3.894620941278323*^9}, {
   3.894621665917923*^9, 3.894621669233967*^9}, 3.89462174176116*^9, 
   3.89462187827835*^9, 3.89462207900665*^9, 3.894622119833147*^9, 
   3.8946225806122427`*^9, 3.894790702821151*^9, 3.899627458793686*^9, 
   3.8996300756958857`*^9, 3.8996314570677757`*^9, 3.900840552158044*^9, 
   3.900849926613557*^9, 3.901533307398279*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"08febc6e-0442-4460-9ab7-6a9f22605f60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Boole", "[", 
   RowBox[{
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}]}], ",", 
      RowBox[{
       FractionBox["16", "107"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["33", "8"], "-", 
         FractionBox[
          RowBox[{"17", " ", "v"}], "8"]}], ")"}]}]}], "]"}], 
    "\[GreaterEqual]", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"]}], "]"}], " ", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "u"}]}], ",", 
    RowBox[{
     FractionBox["16", "107"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["33", "8"], "-", 
       FractionBox[
        RowBox[{"17", " ", "v"}], "8"]}], ")"}]}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.832024078902046*^9, 3.8320243025417624`*^9, 3.832024600372943*^9, 
   3.832024754458336*^9, 3.8320782971123962`*^9, 3.832079331992367*^9, 
   3.832101932903948*^9, 3.83215466546695*^9, 3.832155518397522*^9, 
   3.832175357175214*^9, 3.83253769275771*^9, 3.8325485973094673`*^9, 
   3.832679554892344*^9, 3.83268300941184*^9, 3.835186999657476*^9, 
   3.835188342520431*^9, {3.835188384873617*^9, 3.835188405340995*^9}, 
   3.835189673636673*^9, 3.835189741229609*^9, 3.835190215779849*^9, 
   3.8351968369642277`*^9, 3.835197488290184*^9, 3.835895050746943*^9, 
   3.835917059538602*^9, 3.8359179160040007`*^9, 3.8359873868636*^9, 
   3.835987522450821*^9, 3.8371856851996403`*^9, 3.8372221665030823`*^9, 
   3.8372907296270037`*^9, 3.8373498029982643`*^9, 3.837351253631277*^9, 
   3.837351358546994*^9, 3.837540116734119*^9, 3.8375510788372593`*^9, 
   3.838587345950605*^9, 3.839506599756991*^9, 3.839511673679206*^9, 
   3.839942404877225*^9, 3.839947650495912*^9, 3.83994847807405*^9, 
   3.839951948979961*^9, 3.839956432251628*^9, 3.839967257523377*^9, 
   3.881526655240449*^9, 3.881527342946596*^9, 3.881527515380562*^9, 
   3.882291121623801*^9, 3.882368776906768*^9, 3.882369137458857*^9, 
   3.88237429884057*^9, {3.882375641835017*^9, 3.8823756526650667`*^9}, {
   3.882375994027939*^9, 3.8823760134799232`*^9}, 3.88237629184227*^9, 
   3.88237671935701*^9, 3.882378788175714*^9, 3.88237932735975*^9, {
   3.8823797589613953`*^9, 3.882379765018578*^9}, 3.883198518051201*^9, 
   3.884166534657008*^9, 3.8841674884247313`*^9, 3.884169300927834*^9, 
   3.893491189649975*^9, 3.894290537106392*^9, 3.894291034346693*^9, 
   3.8942916557061768`*^9, 3.894291696712628*^9, 3.894293999131546*^9, 
   3.8942945706539288`*^9, 3.894618258937516*^9, {3.89462079986202*^9, 
   3.894620817042925*^9}, {3.8946209374470663`*^9, 3.894620941278323*^9}, {
   3.894621665917923*^9, 3.894621669233967*^9}, 3.89462174176116*^9, 
   3.89462187827835*^9, 3.89462207900665*^9, 3.894622119833147*^9, 
   3.8946225806122427`*^9, 3.894790702821151*^9, 3.899627458793686*^9, 
   3.8996300756958857`*^9, 3.8996314570677757`*^9, 3.900840552158044*^9, 
   3.900849926613557*^9, 3.901533307400131*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"11175e6e-7871-457a-b542-f17ec56ea14a"],

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["32", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"17", " ", "t"}], "16"]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "t"}], "2"]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["16", "107"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["33", "8"], "-", 
           FractionBox[
            RowBox[{"17", " ", "u"}], "8"]}], ")"}]}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "v"}]}]}], "]"}], "\[GreaterEqual]", 
      FractionBox[
       RowBox[{"1", "+", "t"}], "2"]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       FractionBox["16", "107"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["33", "8"], "-", 
         FractionBox[
          RowBox[{"17", " ", "u"}], "8"]}], ")"}]}], ",", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "v"}]}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "u"}]}], ",", 
        RowBox[{
         FractionBox["16", "107"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["33", "8"], "-", 
           FractionBox[
            RowBox[{"17", " ", "v"}], "8"]}], ")"}]}]}], "]"}], 
      "\[GreaterEqual]", 
      FractionBox[
       RowBox[{"1", "+", "t"}], "2"]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}]}], ",", 
      RowBox[{
       FractionBox["16", "107"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["33", "8"], "-", 
         FractionBox[
          RowBox[{"17", " ", "v"}], "8"]}], ")"}]}]}], "]"}]}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["32", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"17", " ", "u"}], "16"]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "u"}], "2"]}], "]"}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "t", "+", "u"}], ")"}]}], ",", 
     RowBox[{
      FractionBox["32", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"17", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", "u"}], ")"}]}], "16"]}], ")"}]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t", "+", "v"}], ")"}]}], ",", 
        RowBox[{
         FractionBox["32", "39"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"17", " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", "v"}], ")"}]}], "16"]}], ")"}]}]}], "]"}], 
      "\[GreaterEqual]", 
      RowBox[{"t", "+", 
       RowBox[{"2", " ", "u"}], "+", "v"}]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "t", "+", "v"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["32", "39"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"17", " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", "v"}], ")"}]}], "16"]}], ")"}]}]}], "]"}]}], 
   ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u", "+", "v"}], ")"}]}], ",", 
        RowBox[{
         FractionBox["32", "39"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"17", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "v"}], ")"}]}], "16"]}], ")"}]}]}], "]"}], 
      "\[GreaterEqual]", 
      RowBox[{
       RowBox[{"2", " ", "t"}], "+", "u", "+", "v"}]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "u", "+", "v"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["32", "39"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"17", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}], "16"]}], ")"}]}]}], "]"}]}], 
   ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "t", "+", "u", "+", "v"}], ")"}]}], ",", 
     RowBox[{
      FractionBox["32", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         FractionBox["17", "16"], " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", "u", "+", "v"}], ")"}]}]}], ")"}]}]}], "]"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.832024078902046*^9, 3.8320243025417624`*^9, 3.832024600372943*^9, 
   3.832024754458336*^9, 3.8320782971123962`*^9, 3.832079331992367*^9, 
   3.832101932903948*^9, 3.83215466546695*^9, 3.832155518397522*^9, 
   3.832175357175214*^9, 3.83253769275771*^9, 3.8325485973094673`*^9, 
   3.832679554892344*^9, 3.83268300941184*^9, 3.835186999657476*^9, 
   3.835188342520431*^9, {3.835188384873617*^9, 3.835188405340995*^9}, 
   3.835189673636673*^9, 3.835189741229609*^9, 3.835190215779849*^9, 
   3.8351968369642277`*^9, 3.835197488290184*^9, 3.835895050746943*^9, 
   3.835917059538602*^9, 3.8359179160040007`*^9, 3.8359873868636*^9, 
   3.835987522450821*^9, 3.8371856851996403`*^9, 3.8372221665030823`*^9, 
   3.8372907296270037`*^9, 3.8373498029982643`*^9, 3.837351253631277*^9, 
   3.837351358546994*^9, 3.837540116734119*^9, 3.8375510788372593`*^9, 
   3.838587345950605*^9, 3.839506599756991*^9, 3.839511673679206*^9, 
   3.839942404877225*^9, 3.839947650495912*^9, 3.83994847807405*^9, 
   3.839951948979961*^9, 3.839956432251628*^9, 3.839967257523377*^9, 
   3.881526655240449*^9, 3.881527342946596*^9, 3.881527515380562*^9, 
   3.882291121623801*^9, 3.882368776906768*^9, 3.882369137458857*^9, 
   3.88237429884057*^9, {3.882375641835017*^9, 3.8823756526650667`*^9}, {
   3.882375994027939*^9, 3.8823760134799232`*^9}, 3.88237629184227*^9, 
   3.88237671935701*^9, 3.882378788175714*^9, 3.88237932735975*^9, {
   3.8823797589613953`*^9, 3.882379765018578*^9}, 3.883198518051201*^9, 
   3.884166534657008*^9, 3.8841674884247313`*^9, 3.884169300927834*^9, 
   3.893491189649975*^9, 3.894290537106392*^9, 3.894291034346693*^9, 
   3.8942916557061768`*^9, 3.894291696712628*^9, 3.894293999131546*^9, 
   3.8942945706539288`*^9, 3.894618258937516*^9, {3.89462079986202*^9, 
   3.894620817042925*^9}, {3.8946209374470663`*^9, 3.894620941278323*^9}, {
   3.894621665917923*^9, 3.894621669233967*^9}, 3.89462174176116*^9, 
   3.89462187827835*^9, 3.89462207900665*^9, 3.894622119833147*^9, 
   3.8946225806122427`*^9, 3.894790702821151*^9, 3.899627458793686*^9, 
   3.8996300756958857`*^9, 3.8996314570677757`*^9, 3.900840552158044*^9, 
   3.900849926613557*^9, 3.9015333074038486`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"07fc00e0-b154-4757-88b0-d6599461984c"],

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{"0.6161869158878505`", ",", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "u"}]}]}], "]"}], "\[GreaterEqual]", 
      FractionBox[
       RowBox[{"1", "+", "t"}], "2"]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{"0.6161869158878505`", ",", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}]}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{"0.996`", ",", 
        RowBox[{
         FractionBox["16", "107"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["33", "8"], "-", 
           FractionBox[
            RowBox[{"17", " ", "u"}], "8"]}], ")"}]}]}], "]"}], 
      "\[GreaterEqual]", 
      FractionBox[
       RowBox[{"1", "+", "t"}], "2"]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{"0.996`", ",", 
      RowBox[{
       FractionBox["16", "107"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["33", "8"], "-", 
         FractionBox[
          RowBox[{"17", " ", "u"}], "8"]}], ")"}]}]}], "]"}]}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["32", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"17", " ", "t"}], "16"]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "t"}], "2"]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}], ",", 
        RowBox[{
         FractionBox["32", "39"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["17", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}]}], 
          ")"}]}]}], "]"}], "\[GreaterEqual]", 
      RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t", "+", 
       RowBox[{"2", " ", "u"}]}]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["32", "39"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          FractionBox["17", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}]}], 
        ")"}]}]}], "]"}]}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["32", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"17", " ", "u"}], "16"]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "u"}], "2"]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1.002`", "\[VeryThinSpace]", "+", "u"}], ")"}]}], ",", 
        RowBox[{
         FractionBox["32", "39"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["17", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"0.002`", "\[VeryThinSpace]", "+", "u"}], ")"}]}]}], 
          ")"}]}]}], "]"}], "\[GreaterEqual]", 
      RowBox[{"0.002`", "\[VeryThinSpace]", "+", 
       RowBox[{"2", " ", "t"}], "+", "u"}]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1.002`", "\[VeryThinSpace]", "+", "u"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["32", "39"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          FractionBox["17", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"0.002`", "\[VeryThinSpace]", "+", "u"}], ")"}]}]}], 
        ")"}]}]}], "]"}]}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "t", "+", "u"}], ")"}]}], ",", 
     RowBox[{
      FractionBox["32", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"17", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", "u"}], ")"}]}], "16"]}], ")"}]}]}], "]"}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1.002`", "\[VeryThinSpace]", "+", "t", "+", "u"}], ")"}]}], 
     ",", 
     RowBox[{
      FractionBox["32", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         FractionBox["17", "16"], " ", 
         RowBox[{"(", 
          RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t", "+", "u"}], 
          ")"}]}]}], ")"}]}]}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.832024078902046*^9, 3.8320243025417624`*^9, 3.832024600372943*^9, 
   3.832024754458336*^9, 3.8320782971123962`*^9, 3.832079331992367*^9, 
   3.832101932903948*^9, 3.83215466546695*^9, 3.832155518397522*^9, 
   3.832175357175214*^9, 3.83253769275771*^9, 3.8325485973094673`*^9, 
   3.832679554892344*^9, 3.83268300941184*^9, 3.835186999657476*^9, 
   3.835188342520431*^9, {3.835188384873617*^9, 3.835188405340995*^9}, 
   3.835189673636673*^9, 3.835189741229609*^9, 3.835190215779849*^9, 
   3.8351968369642277`*^9, 3.835197488290184*^9, 3.835895050746943*^9, 
   3.835917059538602*^9, 3.8359179160040007`*^9, 3.8359873868636*^9, 
   3.835987522450821*^9, 3.8371856851996403`*^9, 3.8372221665030823`*^9, 
   3.8372907296270037`*^9, 3.8373498029982643`*^9, 3.837351253631277*^9, 
   3.837351358546994*^9, 3.837540116734119*^9, 3.8375510788372593`*^9, 
   3.838587345950605*^9, 3.839506599756991*^9, 3.839511673679206*^9, 
   3.839942404877225*^9, 3.839947650495912*^9, 3.83994847807405*^9, 
   3.839951948979961*^9, 3.839956432251628*^9, 3.839967257523377*^9, 
   3.881526655240449*^9, 3.881527342946596*^9, 3.881527515380562*^9, 
   3.882291121623801*^9, 3.882368776906768*^9, 3.882369137458857*^9, 
   3.88237429884057*^9, {3.882375641835017*^9, 3.8823756526650667`*^9}, {
   3.882375994027939*^9, 3.8823760134799232`*^9}, 3.88237629184227*^9, 
   3.88237671935701*^9, 3.882378788175714*^9, 3.88237932735975*^9, {
   3.8823797589613953`*^9, 3.882379765018578*^9}, 3.883198518051201*^9, 
   3.884166534657008*^9, 3.8841674884247313`*^9, 3.884169300927834*^9, 
   3.893491189649975*^9, 3.894290537106392*^9, 3.894291034346693*^9, 
   3.8942916557061768`*^9, 3.894291696712628*^9, 3.894293999131546*^9, 
   3.8942945706539288`*^9, 3.894618258937516*^9, {3.89462079986202*^9, 
   3.894620817042925*^9}, {3.8946209374470663`*^9, 3.894620941278323*^9}, {
   3.894621665917923*^9, 3.894621669233967*^9}, 3.89462174176116*^9, 
   3.89462187827835*^9, 3.89462207900665*^9, 3.894622119833147*^9, 
   3.8946225806122427`*^9, 3.894790702821151*^9, 3.899627458793686*^9, 
   3.8996300756958857`*^9, 3.8996314570677757`*^9, 3.900840552158044*^9, 
   3.900849926613557*^9, 3.901533307408071*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"cec53faf-5a98-4e0b-aced-251270786b53"],

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{"0.501`", ",", 
   RowBox[{"0.502`", " ", 
    RowBox[{"Boole", "[", 
     RowBox[{"0.502`", "\[GreaterEqual]", 
      RowBox[{"0.004`", "\[VeryThinSpace]", "+", 
       RowBox[{"2", " ", "t"}]}]}], "]"}]}], ",", 
   RowBox[{"0.6161869158878505`", " ", 
    RowBox[{"Boole", "[", 
     RowBox[{"0.6161869158878505`", "\[GreaterEqual]", 
      FractionBox[
       RowBox[{"1", "+", "t"}], "2"]}], "]"}]}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["32", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"17", " ", "t"}], "16"]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "t"}], "2"]}], "]"}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}], ",", 
     RowBox[{
      FractionBox["32", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         FractionBox["17", "16"], " ", 
         RowBox[{"(", 
          RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}]}], 
       ")"}]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}], ",", 
        RowBox[{
         FractionBox["32", "39"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["17", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}]}], 
          ")"}]}]}], "]"}], "\[GreaterEqual]", 
      RowBox[{"0.006`", "\[VeryThinSpace]", "+", "t"}]}], "]"}], " ", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["32", "39"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          FractionBox["17", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"0.002`", "\[VeryThinSpace]", "+", "t"}], ")"}]}]}], 
        ")"}]}]}], "]"}]}], ",", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1.004`", "\[VeryThinSpace]", "+", "t"}], ")"}]}], ",", 
     RowBox[{
      FractionBox["32", "39"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         FractionBox["17", "16"], " ", 
         RowBox[{"(", 
          RowBox[{"0.004`", "\[VeryThinSpace]", "+", "t"}], ")"}]}]}], 
       ")"}]}]}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.832024078902046*^9, 3.8320243025417624`*^9, 3.832024600372943*^9, 
   3.832024754458336*^9, 3.8320782971123962`*^9, 3.832079331992367*^9, 
   3.832101932903948*^9, 3.83215466546695*^9, 3.832155518397522*^9, 
   3.832175357175214*^9, 3.83253769275771*^9, 3.8325485973094673`*^9, 
   3.832679554892344*^9, 3.83268300941184*^9, 3.835186999657476*^9, 
   3.835188342520431*^9, {3.835188384873617*^9, 3.835188405340995*^9}, 
   3.835189673636673*^9, 3.835189741229609*^9, 3.835190215779849*^9, 
   3.8351968369642277`*^9, 3.835197488290184*^9, 3.835895050746943*^9, 
   3.835917059538602*^9, 3.8359179160040007`*^9, 3.8359873868636*^9, 
   3.835987522450821*^9, 3.8371856851996403`*^9, 3.8372221665030823`*^9, 
   3.8372907296270037`*^9, 3.8373498029982643`*^9, 3.837351253631277*^9, 
   3.837351358546994*^9, 3.837540116734119*^9, 3.8375510788372593`*^9, 
   3.838587345950605*^9, 3.839506599756991*^9, 3.839511673679206*^9, 
   3.839942404877225*^9, 3.839947650495912*^9, 3.83994847807405*^9, 
   3.839951948979961*^9, 3.839956432251628*^9, 3.839967257523377*^9, 
   3.881526655240449*^9, 3.881527342946596*^9, 3.881527515380562*^9, 
   3.882291121623801*^9, 3.882368776906768*^9, 3.882369137458857*^9, 
   3.88237429884057*^9, {3.882375641835017*^9, 3.8823756526650667`*^9}, {
   3.882375994027939*^9, 3.8823760134799232`*^9}, 3.88237629184227*^9, 
   3.88237671935701*^9, 3.882378788175714*^9, 3.88237932735975*^9, {
   3.8823797589613953`*^9, 3.882379765018578*^9}, 3.883198518051201*^9, 
   3.884166534657008*^9, 3.8841674884247313`*^9, 3.884169300927834*^9, 
   3.893491189649975*^9, 3.894290537106392*^9, 3.894291034346693*^9, 
   3.8942916557061768`*^9, 3.894291696712628*^9, 3.894293999131546*^9, 
   3.8942945706539288`*^9, 3.894618258937516*^9, {3.89462079986202*^9, 
   3.894620817042925*^9}, {3.8946209374470663`*^9, 3.894620941278323*^9}, {
   3.894621665917923*^9, 3.894621669233967*^9}, 3.89462174176116*^9, 
   3.89462187827835*^9, 3.89462207900665*^9, 3.894622119833147*^9, 
   3.8946225806122427`*^9, 3.894790702821151*^9, 3.899627458793686*^9, 
   3.8996300756958857`*^9, 3.8996314570677757`*^9, 3.900840552158044*^9, 
   3.900849926613557*^9, 3.901533307411405*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"894d189b-e932-4214-aa11-bbf1a3ca2a27"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Savings", " ", "H", " ", "as", " ", "a", " ", "piecewise", " ", 
    "function"}], ",", " ", 
   RowBox[{"to", " ", "level", " ", 
    RowBox[{"4", "/", "7"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.839947730250225*^9, 3.839947751913278*^9}, {
  3.839968409807578*^9, 
  3.839968426818233*^9}},ExpressionUUID->"292925a4-7466-42a1-8b4d-\
7995f8893cf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H47", "[", "t_", "]"}], "=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0287118", ",", 
       RowBox[{
       "2.0", "\[LessEqual]", " ", "t", "\[LessEqual]", "  ", "2.1"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0280509", ",", 
       RowBox[{"2.1", "<", " ", "t", "\[LessEqual]", "  ", "2.2"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0264697", ",", 
       RowBox[{"2.2", "<", " ", "t", "\[LessEqual]", "  ", "2.3"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0241936", ",", 
       RowBox[{"2.3", "<", " ", "t", "\[LessEqual]", "  ", "2.4"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0214619", ",", 
       RowBox[{"2.4", "<", " ", "t", "\[LessEqual]", "  ", "2.5"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0183875", ",", 
       RowBox[{"2.5", "<", "t", "\[LessEqual]", " ", "2.6"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0149960", ",", 
       RowBox[{"2.6", "<", " ", "t", "\[LessEqual]", "  ", "2.7"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0117724", ",", 
       RowBox[{"2.7", "<", " ", "t", "\[LessEqual]", "  ", "2.8"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0094724", ",", 
       RowBox[{"2.8", "<", " ", "t", "\[LessEqual]", "  ", "2.9"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0090024", ",", 
       RowBox[{"2.9", "<", " ", "t", "\[LessEqual]", "  ", "3.0"}]}], "}"}]}],
     "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.838587363723248*^9, 3.838587366197435*^9}, {
  3.838587397341927*^9, 3.838587397982931*^9}, {3.839949040201095*^9, 
  3.8399490644755898`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"aad5649c-604a-4b06-9052-1f6831a87d81"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {"0.0287118`", 
        RowBox[{"2.`", "\[LessEqual]", "t", "\[LessEqual]", "2.1`"}]},
       {"0.0280509`", 
        RowBox[{"2.1`", "<", "t", "\[LessEqual]", "2.2`"}]},
       {"0.0264697`", 
        RowBox[{"2.2`", "<", "t", "\[LessEqual]", "2.3`"}]},
       {"0.0241936`", 
        RowBox[{"2.3`", "<", "t", "\[LessEqual]", "2.4`"}]},
       {"0.0214619`", 
        RowBox[{"2.4`", "<", "t", "\[LessEqual]", "2.5`"}]},
       {"0.0183875`", 
        RowBox[{"2.5`", "<", "t", "\[LessEqual]", "2.6`"}]},
       {"0.014996`", 
        RowBox[{"2.6`", "<", "t", "\[LessEqual]", "2.7`"}]},
       {"0.0117724`", 
        RowBox[{"2.7`", "<", "t", "\[LessEqual]", "2.8`"}]},
       {"0.0094724`", 
        RowBox[{"2.8`", "<", "t", "\[LessEqual]", "2.9`"}]},
       {"0.0090024`", 
        RowBox[{"2.9`", "<", "t", "\[LessEqual]", "3.`"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{3.837350950587949*^9, 3.837540124916606*^9, 
  3.83755108158981*^9, 3.8385873676402197`*^9, 3.838587398617429*^9, 
  3.839506606762006*^9, 3.839942407718946*^9, 3.8399477582143593`*^9, 
  3.839948482374359*^9, 3.839949067487728*^9, 3.8399519710792217`*^9, 
  3.881526677343178*^9, 3.882291136326446*^9, 3.882368780934503*^9, 
  3.882369139638422*^9, 3.883198520306417*^9, 3.884166537758544*^9, 
  3.893491192730384*^9, 3.894618262268634*^9, 3.894790709307109*^9, 
  3.899630082076833*^9, 3.9008405572886066`*^9, 3.900849932467469*^9, 
  3.900850069791123*^9, 3.901533326401273*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"b286287c-3cf3-4c38-9149-032902bab83f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Domains", " ", "D_n", " ", "for", " ", "Eq", " ", 
   RowBox[{"(", "7.1", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.839940786061473*^9, 3.839940816029653*^9}, {
   3.839951979934833*^9, 3.8399519816773033`*^9}, 3.8399684046145773`*^9, {
   3.9015333452776413`*^9, 
   3.901533345382144*^9}},ExpressionUUID->"0c5ae5f3-db8b-4582-bda2-\
739b34a723d5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"D9", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{"T1", "<", "t", "<", "u", "<", "v", "<", "T3"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D10", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{"T1", "<", "t", "<", "u", "<", "T2", "<", "v", "<", "R"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D11", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{"T1", "<", "t", "<", "T2", "<", "u", "<", "v", "<", "T3"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D12", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"R1", "<", "t", "<", "u", "<", "T1"}], "&&", 
     RowBox[{"T3", "<", "v", "<", "R"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D13", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
    "R1", "<", "t", "<", "T1", "<", "u", "<", "T2", "<", "v", "<", "R"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D14", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"R1", "<", "t", "<", "T1"}], "&&", 
     RowBox[{"T2", "<", "u", "<", "v", "<", "R"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D15", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
    "T1", "<", "t", "<", "T2", "<", "u", "<", "T3", "<", "v", "<", "R"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D16", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{"T2", "<", "t", "<", "u", "<", "v", "<", "w", "<", "T3"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D17", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
    "T2", "<", "t", "<", "u", "<", "v", "<", "T3", "<", "w", "<", "R"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D18", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
    "T2", "<", "t", "<", "u", "<", "T3", "<", "v", "<", "w", "<", "R"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D19", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"T1", "<", "t", "<", "T2"}], "&&", 
     RowBox[{"T3", "<", "u", "<", "v", "<", "w", "<", "R"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D20", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
    "T2", "<", "t", "<", "T3", "<", "u", "<", "v", "<", "w", "<", "x", "<", 
     "R"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v", ",", "w", ",", "x"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"D21", "=", 
  RowBox[{"ImplicitRegion", "[", 
   RowBox[{
    RowBox[{
    "T3", "<", "t", "<", "u", "<", "v", "<", "w", "<", "x", "<", "y", "<", 
     "R"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v", ",", "w", ",", "x", ",", "y"}], "}"}]}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.828995121245139*^9, 3.8289951233151293`*^9}, {
   3.829334205114171*^9, 3.829334262282947*^9}, {3.829334303238099*^9, 
   3.829334378164833*^9}, {3.829334415924036*^9, 3.829334511918014*^9}, {
   3.829337675595644*^9, 3.829337814180229*^9}, {3.8293378972078857`*^9, 
   3.829337909117064*^9}, 3.8321660422851353`*^9, {3.835188489173333*^9, 
   3.8351885948286963`*^9}, {3.835198479161499*^9, 3.835198479916706*^9}, {
   3.835912629186026*^9, 3.835912629951599*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"328e9f5c-97d1-4f52-b9c7-86b3b95d704f"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{"0.163`", "<", "t", "<", "u", "<", "v", "<", "0.24589`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.90153333070199*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"302aad81-cd3e-4ffb-83cc-baafa36003b3"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.163`", "<", "t", "<", "u", "<", "0.211`", "<", "v", "<", "0.275`"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.901533330703916*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"cd632713-9c65-4435-b83f-9a1ad75f4c59"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.163`", "<", "t", "<", "0.211`", "<", "u", "<", "v", "<", "0.24589`"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.9015333307055693`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"c6bbb923-01f0-4fd7-b8e8-c99aef1c8faf"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.12313`", "<", "t", "<", "u", "<", "0.163`"}], "&&", 
    RowBox[{"0.24589`", "<", "v", "<", "0.275`"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.9015333307072897`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"f9370075-a2e3-4d9b-8c82-aa693a6435d7"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.12313`", "<", "t", "<", "0.163`", "<", "u", "<", "0.211`", "<", "v", 
    "<", "0.275`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.901533330709087*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"2171083b-4f24-4316-bd79-47287a06472d"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.12313`", "<", "t", "<", "0.163`"}], "&&", 
    RowBox[{"0.211`", "<", "u", "<", "v", "<", "0.275`"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.901533330710683*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"19b34f3b-493a-4c80-aadd-bf38cbde8120"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.163`", "<", "t", "<", "0.211`", "<", "u", "<", "0.24589`", "<", "v", 
    "<", "0.275`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.901533330712199*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"92947591-f9e0-4e54-8d0b-3091a6feb478"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.211`", "<", "t", "<", "u", "<", "v", "<", "w", "<", "0.24589`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.901533330713656*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"07487f20-056b-48c9-add5-207fd3cb31a9"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.211`", "<", "t", "<", "u", "<", "v", "<", "0.24589`", "<", "w", "<", 
    "0.275`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.9015333307151833`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"6e5193ef-a32d-442d-b396-9c89dce95e22"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.211`", "<", "t", "<", "u", "<", "0.24589`", "<", "v", "<", "w", "<", 
    "0.275`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.90153333071664*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"9fcb67b5-8c6c-42eb-85c7-cb29f6fcf988"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.163`", "<", "t", "<", "0.211`"}], "&&", 
    RowBox[{"0.24589`", "<", "u", "<", "v", "<", "w", "<", "0.275`"}]}], ",", 
   
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.901533330718039*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"a425231c-818e-4bfd-bf1f-202e4a6b24b3"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.211`", "<", "t", "<", "0.24589`", "<", "u", "<", "v", "<", "w", "<", 
    "x", "<", "0.275`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v", ",", "w", ",", "x"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.901533330719405*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"4f1e63f5-232a-4787-ba8c-fde4dccb69c0"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
   "0.24589`", "<", "t", "<", "u", "<", "v", "<", "w", "<", "x", "<", "y", 
    "<", "0.275`"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "u", ",", "v", ",", "w", ",", "x", ",", "y"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.8293342403397427`*^9, 3.829334514588066*^9, 3.8293379163042097`*^9, 
   3.8293391304172707`*^9, 3.829339320955059*^9, 3.829339621582883*^9, 
   3.8293397081375*^9, 3.829339897675831*^9, 3.82933994832067*^9, 
   3.829340042345615*^9, 3.829340172504363*^9, {3.829340220531176*^9, 
   3.82934022556559*^9}, 3.829341025436934*^9, 3.829341099810543*^9, 
   3.8293412062030087`*^9, 3.829341285116398*^9, {3.8293413492384663`*^9, 
   3.829341373707952*^9}, 3.829341442731772*^9, 3.829341577327928*^9, 
   3.829342586108436*^9, 3.829343509651292*^9, 3.829355297305592*^9, 
   3.829355494338273*^9, 3.829355536374454*^9, 3.829355608362268*^9, 
   3.829355650617981*^9, 3.8293556979512377`*^9, 3.8293557439153223`*^9, 
   3.829355786442616*^9, 3.829355893794086*^9, 3.82935595298956*^9, 
   3.82935598648734*^9, 3.829356051448524*^9, 3.8293560928169203`*^9, 
   3.829356139536147*^9, 3.829356188186825*^9, {3.829356238992839*^9, 
   3.829356267971549*^9}, 3.8293563072507067`*^9, 3.8293563984253273`*^9, {
   3.829356441052875*^9, 3.829356466765725*^9}, 3.829356502653385*^9, 
   3.829356649657147*^9, 3.8293567288575897`*^9, 3.829409800100453*^9, {
   3.829495424818687*^9, 3.829495442815578*^9}, 3.829597824319257*^9, 
   3.8296556584915524`*^9, 3.829682761509901*^9, {3.82968289065025*^9, 
   3.829682926793194*^9}, 3.829682985489769*^9, 3.8296831893862677`*^9, 
   3.8296838200886*^9, 3.8296838925023518`*^9, 3.829683934442828*^9, 
   3.829685823868321*^9, 3.829686533414632*^9, 3.8296875418116913`*^9, 
   3.8296968234504147`*^9, 3.829700849861652*^9, 3.829704519217594*^9, {
   3.829706461273568*^9, 3.82970647587628*^9}, 3.829727654474278*^9, 
   3.829734191788868*^9, 3.8297357951087713`*^9, 3.829736293150936*^9, 
   3.829736667964437*^9, 3.8297369653790216`*^9, 3.829737214671434*^9, 
   3.829745200690494*^9, 3.829774309678975*^9, 3.829779964331936*^9, 
   3.829780269853187*^9, 3.829780450427599*^9, 3.829780914370672*^9, 
   3.829781056214551*^9, 3.8297812087636414`*^9, 3.829781777436984*^9, 
   3.829917482112194*^9, 3.829950934053977*^9, 3.830003716389737*^9, 
   3.83020598407216*^9, 3.830209129673603*^9, 3.830212533532194*^9, 
   3.830214217706562*^9, 3.830215001905834*^9, 3.830215214842272*^9, 
   3.8302155235450983`*^9, 3.830215702809105*^9, 3.830264470976396*^9, 
   3.8302646517514763`*^9, 3.830264800805545*^9, 3.830264953907592*^9, 
   3.830265069318555*^9, 3.8302652083584747`*^9, 3.830265368586651*^9, {
   3.830265505919446*^9, 3.8302655184046173`*^9}, 3.8302656353770113`*^9, 
   3.830265752156063*^9, 3.830265896336299*^9, 3.830266038951426*^9, 
   3.8302661965469513`*^9, 3.830266311138809*^9, 3.830266439566373*^9, 
   3.8302666030407343`*^9, 3.8302667330354233`*^9, 3.830266886624213*^9, 
   3.830267006095215*^9, 3.830267138367354*^9, 3.8302673350634727`*^9, 
   3.8302674666326313`*^9, 3.830267620852395*^9, 3.83026774625105*^9, 
   3.8302678850942287`*^9, 3.830268001118926*^9, 3.830268116417322*^9, 
   3.830268248206461*^9, 3.830380013989704*^9, 3.830450354421653*^9, 
   3.830525639388582*^9, 3.830532985072257*^9, 3.830954227887198*^9, 
   3.8313158593473454`*^9, 3.831755867227932*^9, 3.831984161996333*^9, 
   3.832002896958838*^9, 3.832024333214088*^9, 3.832078303601356*^9, 
   3.8320793393899813`*^9, 3.832079765409047*^9, 3.832080044423559*^9, {
   3.8320803131081142`*^9, 3.832080325871697*^9}, {3.83208060313244*^9, 
   3.8320806138596478`*^9}, 3.8320809645328417`*^9, 3.832081224998959*^9, 
   3.8320816668779087`*^9, 3.8320819332213163`*^9, 3.8320822941088343`*^9, 
   3.832082860563409*^9, 3.832101878872381*^9, 3.832107766732366*^9, 
   3.8321079765781507`*^9, {3.832108192131369*^9, 3.8321082033555527`*^9}, 
   3.832108602488109*^9, 3.832154671786497*^9, 3.8321555774970303`*^9, 
   3.83215646964207*^9, 3.8321566178614607`*^9, 3.832156764190097*^9, {
   3.83215683707477*^9, 3.832156850188252*^9}, 3.8321609500281963`*^9, 
   3.8321613026594*^9, 3.832161732719226*^9, 3.83216177889179*^9, 
   3.832161900536594*^9, 3.832161993016176*^9, 3.832162054930781*^9, 
   3.832162245100871*^9, 3.832162407117919*^9, 3.832162619488699*^9, {
   3.8321627742682123`*^9, 3.8321627784473124`*^9}, 3.832162934796707*^9, 
   3.832163078669396*^9, 3.832163277021696*^9, 3.8321634000476103`*^9, {
   3.832163479373248*^9, 3.832163489576151*^9}, 3.8321635737258263`*^9, 
   3.83216366158223*^9, 3.832163834994566*^9, 3.832164000451668*^9, 
   3.83216412691453*^9, 3.83216428886157*^9, 3.8321643715536747`*^9, 
   3.832164421590063*^9, 3.8321644817961493`*^9, 3.8321645360764017`*^9, 
   3.832164609835498*^9, 3.832164667479188*^9, {3.8321647168336067`*^9, 
   3.832164729519869*^9}, 3.832164821881901*^9, 3.832165976416617*^9, 
   3.832166045141219*^9, 3.832166097365305*^9, 3.832166541077828*^9, 
   3.832166661830941*^9, 3.832166790853735*^9, {3.832166907752894*^9, 
   3.832166911942191*^9}, 3.832167038852351*^9, 3.8321732702300243`*^9, {
   3.832173436928154*^9, 3.832173457433374*^9}, 3.832173553477063*^9, {
   3.832173725101063*^9, 3.832173739416524*^9}, 3.832173900928238*^9, 
   3.832174083142827*^9, 3.8321742688441467`*^9, 3.832174426443571*^9, 
   3.832174480733802*^9, 3.8321745607556343`*^9, 3.832175371482098*^9, 
   3.832537701721418*^9, 3.8326795584642*^9, 3.832683012472329*^9, 
   3.8351870038046207`*^9, 3.835188641247488*^9, 3.835196840420182*^9, 
   3.83519749087573*^9, 3.8351976811774807`*^9, 3.8351978882274446`*^9, 
   3.835197942965711*^9, 3.835197979524248*^9, 3.835198073266244*^9, 
   3.835198161720642*^9, 3.8351982358578577`*^9, 3.835198276886507*^9, 
   3.835198307923235*^9, {3.835198344244193*^9, 3.8351983700225077`*^9}, {
   3.835198418974407*^9, 3.8351984450337753`*^9}, 3.8351984803997307`*^9, 
   3.8351985307983227`*^9, 3.835198568757457*^9, 3.8351986117579803`*^9, 
   3.8351987574835243`*^9, 3.8351989353874607`*^9, 3.8351991325636063`*^9, 
   3.835199295331377*^9, 3.835199569898011*^9, 3.8351996032117157`*^9, 
   3.835199645280964*^9, 3.835199908766718*^9, 3.8352000241116962`*^9, 
   3.835200137235454*^9, 3.835200290328856*^9, 3.835200401952322*^9, 
   3.835200506676874*^9, 3.835200656448537*^9, 3.835200761109385*^9, 
   3.835200873697969*^9, 3.8352010307537613`*^9, 3.835201063706379*^9, 
   3.8352011331676292`*^9, 3.835201198574259*^9, 3.8352013343355227`*^9, 
   3.835201521740281*^9, 3.835201657344513*^9, 3.835201893175712*^9, 
   3.8359095650306587`*^9, 3.835911485091902*^9, 3.8359116096788177`*^9, 
   3.835911685930397*^9, 3.83591208777146*^9, 3.8359121543869877`*^9, {
   3.835912206682127*^9, 3.835912218823367*^9}, 3.835912261619096*^9, 
   3.835912355984833*^9, 3.835912429858107*^9, 3.8359124871901283`*^9, 
   3.835912569559114*^9, 3.835912630353806*^9, 3.835912674795176*^9, 
   3.8359127222836514`*^9, 3.835912770966572*^9, 3.8359128338993187`*^9, 
   3.835912867204255*^9, 3.8359129421529503`*^9, 3.83591299281917*^9, {
   3.8359130301842613`*^9, 3.835913040950267*^9}, 3.8359130971182327`*^9, 
   3.835913141267952*^9, 3.835913272330793*^9, 3.83591330826799*^9, 
   3.835913366223487*^9, 3.835913403968256*^9, 3.835913456778391*^9, 
   3.835913504622921*^9, 3.835913552240407*^9, 3.8359136081842623`*^9, {
   3.835913666984688*^9, 3.835913696790105*^9}, 3.8359137654846163`*^9, {
   3.8359138085846043`*^9, 3.835913820684844*^9}, 3.83591388675602*^9, 
   3.835913939730425*^9, 3.835914003768119*^9, 3.8359141150163183`*^9, 
   3.835914233922228*^9, 3.835914389993084*^9, 3.8359144638976097`*^9, 
   3.835914517339869*^9, 3.83591455577689*^9, 3.835914632110314*^9, 
   3.835914701566197*^9, 3.835914752261422*^9, 3.835914798541438*^9, 
   3.835914839780273*^9, 3.8359150746071863`*^9, 3.835915138439373*^9, 
   3.8359151921048727`*^9, 3.835915257500353*^9, 3.835915295367545*^9, 
   3.835915355464188*^9, 3.835915438286428*^9, 3.835915525652771*^9, 
   3.83591561082017*^9, 3.835915645315753*^9, 3.8359158175440607`*^9, 
   3.83591598742706*^9, 3.835916184047824*^9, 3.8359164369901953`*^9, 
   3.835916589552435*^9, 3.83591678862671*^9, 3.835917062544284*^9, 
   3.835917281993277*^9, 3.835917455581032*^9, 3.8359175027956343`*^9, 
   3.835917540545178*^9, 3.83591757622937*^9, 3.835917608979897*^9, 
   3.835917653979246*^9, {3.8359176989322987`*^9, 3.8359177267498837`*^9}, 
   3.8359177718322268`*^9, 3.8359179185982027`*^9, 3.8359874303902483`*^9, 
   3.837185688239274*^9, 3.8372221920043163`*^9, 3.837349827594706*^9, 
   3.837540131870777*^9, 3.8375510842373657`*^9, 3.838587382515401*^9, 
   3.839506614612075*^9, 3.839511683479203*^9, 3.839942411595183*^9, 
   3.839947761649581*^9, 3.839948496620919*^9, 3.839951974373992*^9, 
   3.839967261082646*^9, 3.839968273837181*^9, 3.839968379216555*^9, {
   3.839968579172894*^9, 3.839968581001285*^9}, 3.8815266842822657`*^9, 
   3.8822912173556967`*^9, 3.882293078025764*^9, 3.882293395591255*^9, 
   3.8822944022317953`*^9, 3.88229468343257*^9, 3.8822956908768263`*^9, 
   3.882296200123069*^9, 3.882296381306409*^9, 3.88236879081306*^9, 
   3.8823691420754147`*^9, 3.882375657084749*^9, 3.8823763017358227`*^9, 
   3.882379335566676*^9, 3.8831985227200203`*^9, 3.884166540267671*^9, 
   3.8841674916688747`*^9, 3.884168009526958*^9, 3.884168226536159*^9, 
   3.884168778040825*^9, 3.884169308554076*^9, 3.893491195988578*^9, 
   3.8942905507751703`*^9, 3.8942910656214046`*^9, 3.894291702346108*^9, 
   3.894294007297765*^9, 3.894294585380898*^9, 3.894618268534532*^9, 
   3.894620828900882*^9, 3.8947907154686823`*^9, 3.899630084635014*^9, 
   3.899631476694459*^9, 3.9008405677604628`*^9, 3.9008499349866858`*^9, 
   3.901533330720809*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"60cc782b-32f6-4c01-9d8a-6039d30c1695"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Upper", " ", "and", " ", "lower", " ", "sieve", " ", "functions", " ", 
     "F"}], ",", 
    RowBox[{
    "f", "\[IndentingNewLine]", "Normalized", " ", "savings", " ", "function",
      " ", "HWu"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Buchstab", " ", "function"}], ",", " ", 
    RowBox[{"given", " ", "by", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"F", "+", "f"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"E", "^", "gamma"}]}], ")"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"need", " ", "here", " ", 
    RowBox[{"SieveFunctions", ".", "m"}], " ", "package", " ", 
    RowBox[{"(", 
     RowBox[{"Galway", ",", " ", "2009"}], ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.839940853679451*^9, 3.8399408660393543`*^9}, {
  3.8399413002869453`*^9, 3.8399413085389442`*^9}, {3.8399413482478037`*^9, 
  3.8399413493792267`*^9}, {3.839947369215045*^9, 3.839947407827199*^9}, {
  3.839947554175754*^9, 3.8399475850183687`*^9}, {3.839948506841467*^9, 
  3.839948511537674*^9}, {3.839949160092368*^9, 3.8399492503707047`*^9}, {
  3.839949439177188*^9, 
  3.839949440129261*^9}},ExpressionUUID->"7faa8ba0-b1f3-4c03-b25f-\
7aa9c12fc9a8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FF", "[", "u_", "]"}], ":=", 
  RowBox[{"UpperSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "[", "u_", "]"}], ":=", 
  RowBox[{"LowerSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HWu", "[", "u_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"H47", "[", "u", "]"}], "*", 
   RowBox[{"FF", "[", "u", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BuchstabF", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FF", "[", "u", "]"}], "+", 
     RowBox[{"ff", "[", "u", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"E", "^", "EulerGamma"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"BF5", "=", 
  RowBox[{"BuchstabF", "[", "5", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BuchF", "[", "u_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"BuchstabF", "[", "u", "]"}], ",", 
        RowBox[{"1", "<", "u", "<", "5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"BF5", ",", " ", 
        RowBox[{"u", ">", "5"}]}], "}"}]}], "}"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.829338503034585*^9, 3.829338540888887*^9}, {
   3.830525675985587*^9, 3.830525729782783*^9}, {3.8305259604597597`*^9, 
   3.8305259617794323`*^9}, {3.830526014699781*^9, 3.8305260455096827`*^9}, {
   3.830526312467669*^9, 3.830526320195519*^9}, 3.832024699284574*^9, {
   3.837222202623845*^9, 3.8372222128011436`*^9}, {3.837349842011092*^9, 
   3.837349849573674*^9}, {3.8373509588929977`*^9, 3.837351023038933*^9}, {
   3.8375401504317923`*^9, 3.837540156759387*^9}, {3.838587407821637*^9, 
   3.8385874098970013`*^9}, {3.838587536644491*^9, 3.838587540694893*^9}, {
   3.839506663129575*^9, 3.839506758496043*^9}, {3.8395080271129923`*^9, 
   3.839508032892112*^9}, {3.839949033253078*^9, 3.839949077837336*^9}, {
   3.8399494499624653`*^9, 3.83994945223775*^9}, {3.839967000044134*^9, 
   3.839967010549858*^9}, {3.900849960702833*^9, 3.900849990869268*^9}, 
   3.900852403492272*^9},
 CellLabel->
  "In[197]:=",ExpressionUUID->"86397e2c-4f5f-4431-bb8a-c61efa36ba96"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","nlnum",
   "\"The function value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\
\\\"-\\\", \\\"2\\\"}], \\\"+\\\", \
RowBox[{\\\"SieveFunctions`Private`IwaniecInnerPInternal\\\", \\\"[\\\", \
RowBox[{\\\"Automatic\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"2.`\\\", \
\\\",\\\", \\\"2.0000000298023224`\\\"}], \\\"}\\\"}], \\\",\\\", \\\"1\\\", \
\\\",\\\", \\\"2.`\\\"}], \\\"]\\\"}]}], \\\",\\\", RowBox[{\\\"0.5`\\\", \
\\\" \\\", RowBox[{\\\"SieveFunctions`Private`IwaniecInnerQInternal\\\", \
\\\"[\\\", RowBox[{\\\"Automatic\\\", \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"2.`\\\", \\\",\\\", \\\"2.0000000298023224`\\\"}], \\\"}\\\"}], \
\\\",\\\", \\\"1\\\", \\\",\\\", \\\"2.`\\\"}], \\\"]\\\"}]}]}], \
\\\"}\\\"}]\\) is not a list of numbers with dimensions \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"2\\\", \\\"}\\\"}]\\) at \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"SieveFunctions`Private`a$3735\\\", \\\
\",\\\", \\\"SieveFunctions`Private`b$3735\\\"}], \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"2.`\\\", \\\",\\\", \
\\\"2.0000000298023224`\\\"}], \\\"}\\\"}]\\).\"",2,201,3,
   29867302217301711273,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.901533399787615*^9},
 CellLabel->
  "During evaluation of \
In[197]:=",ExpressionUUID->"ac5cec7d-4ad9-4e38-ae59-e1d31e95663e"],

Cell[BoxData["0.561454477829456`"], "Output",
 CellChangeTimes->{
  3.830526321613223*^9, {3.8305329909823217`*^9, 3.8305330088753557`*^9}, 
   3.830954233864814*^9, {3.8313158732014723`*^9, 3.831315906347015*^9}, 
   3.831755886161846*^9, 3.8319841754723473`*^9, 3.831993914884389*^9, 
   3.832003394723785*^9, 3.8320247010965776`*^9, 3.832078308052928*^9, 
   3.832079343010829*^9, 3.832080049344563*^9, 3.832101884892973*^9, 
   3.83215467465281*^9, 3.832537705517315*^9, 3.832548604311698*^9, 
   3.832679562051407*^9, 3.832683015990921*^9, 3.835187060829555*^9, 
   3.835188829621819*^9, 3.835196868524137*^9, 3.8358950557616*^9, 
   3.835987433202031*^9, 3.837185691089419*^9, 3.837222216291757*^9, 
   3.837290734526218*^9, {3.837349850913313*^9, 3.8373498822247353`*^9}, 
   3.837350397470251*^9, 3.837351026242056*^9, 3.8375401676580763`*^9, 
   3.837551088387753*^9, 3.8385874261077843`*^9, 3.838587544632505*^9, {
   3.839506746703793*^9, 3.839506762283144*^9}, 3.839508034780974*^9, 
   3.83951168817529*^9, 3.839942487367394*^9, 3.839947765460206*^9, 
   3.839948503523141*^9, {3.839949075046625*^9, 3.839949078265634*^9}, 
   3.83994945590139*^9, {3.8399519884448137`*^9, 3.839951992939331*^9}, 
   3.839956444706065*^9, 3.8399672641558933`*^9, {3.8815266879116364`*^9, 
   3.881526703121369*^9}, 3.8815273571258507`*^9, 3.8815275229821253`*^9, 
   3.8822912314666767`*^9, 3.882368793683971*^9, 3.882376307887471*^9, 
   3.883198525549004*^9, 3.884166608263185*^9, 3.88416931777748*^9, {
   3.8934911997090483`*^9, 3.8934912135668707`*^9}, 3.894294023271633*^9, {
   3.894618276207622*^9, 3.894618281187517*^9}, 3.894790719531023*^9, 
   3.8996314829704523`*^9, 3.900840581570621*^9, 3.900849939502551*^9, {
   3.900849981371757*^9, 3.900849992890273*^9}, {3.9008500696615753`*^9, 
   3.900850074176403*^9}, 3.901533365471065*^9, 3.901533399838019*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"d13a9a08-7f18-47c2-9037-c7e6d67453c0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Integrals", " ", "I_n", " ", "as", " ", "in", " ", "Eq", " ", 
   RowBox[{"(", "7.1", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.839940828380828*^9, 3.839940849040908*^9}, 
   3.839968399042042*^9, {3.901533350904305*^9, 
   3.901533350980545*^9}},ExpressionUUID->"ce8ac056-40c2-4a88-9f86-\
b84ccf3c0917"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"I9", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D9"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I10", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D10"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I11", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D11"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I12", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D12"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I13", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D13"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I14", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D14"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I15", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v"}], ")"}], "/", "u"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", 
       RowBox[{"u", "^", "2"}], "*", "v"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v"}], "}"}], "\[Element]", "D15"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I16", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v", "-", "w"}], ")"}], "/", 
       "v"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", "u", "*", 
       RowBox[{"v", "^", "2"}], "*", "w"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}], "\[Element]", 
     "D16"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "13"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I17", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v", "-", "w"}], ")"}], "/", 
       "v"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", "u", "*", 
       RowBox[{"v", "^", "2"}], "*", "w"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}], "\[Element]", 
     "D17"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I18", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v", "-", "w"}], ")"}], "/", 
       "v"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", "u", "*", 
       RowBox[{"v", "^", "2"}], "*", "w"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}], "\[Element]", 
     "D18"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I19", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"BuchF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t", "-", "u", "-", "v", "-", "w"}], ")"}], "/", 
       "v"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", "u", "*", 
       RowBox[{"v", "^", "2"}], "*", "w"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v", ",", "w"}], "}"}], "\[Element]", 
     "D19"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "13"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I20", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", "u", "*", "v", "*", 
       RowBox[{"w", "^", "2"}], "*", "x"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v", ",", "w", ",", "x"}], "}"}], 
     "\[Element]", "D20"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "12"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I21", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"t", "*", "u", "*", "v", "*", "w", "*", 
       RowBox[{"x", "^", "2"}], "*", "y"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "u", ",", "v", ",", "w", ",", "x", ",", "y"}], "}"}], 
     "\[Element]", "D21"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "12"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Isum", "=", 
  RowBox[{
  "I9", "+", "I10", "+", "I11", "+", "I12", "+", "I13", "+", "I14", "+", 
   "I15", "+", "I16", "+", "I17", "+", "I18", "+", "I19", "+", "I20", "+", 
   "I21"}]}]}], "Input",
 CellChangeTimes->{{3.828996271342877*^9, 3.828996319337923*^9}, {
   3.828996359578271*^9, 3.828996400004487*^9}, {3.828996866867947*^9, 
   3.8289968751031313`*^9}, {3.828997748094173*^9, 3.8289977481800203`*^9}, {
   3.82899803174407*^9, 3.828998042844266*^9}, {3.8293220084314632`*^9, 
   3.829322038248996*^9}, {3.8293228555086*^9, 3.8293228589268293`*^9}, {
   3.829338075506886*^9, 3.8293380796815863`*^9}, {3.829339039527934*^9, 
   3.829339048864071*^9}, 3.8293390969761543`*^9, {3.8293397200267963`*^9, 
   3.829339735201058*^9}, {3.829339773583033*^9, 3.829339779952238*^9}, {
   3.830212440223495*^9, 3.8302124481168756`*^9}, {3.830212503413106*^9, 
   3.8302125106059933`*^9}, {3.8302130856708317`*^9, 3.830213090296503*^9}, {
   3.830525756110154*^9, 3.830525777899356*^9}, {3.830526089161552*^9, 
   3.830526095758883*^9}, {3.8321610094673643`*^9, 3.832161020502404*^9}, {
   3.8325377160218983`*^9, 3.832537722092017*^9}, {3.832679564689036*^9, 
   3.8326795749079733`*^9}, {3.8326842124588623`*^9, 3.832684250020877*^9}, {
   3.835188905003577*^9, 3.8351889328383093`*^9}, {3.8351891686708193`*^9, 
   3.835189186996545*^9}, {3.8351915667503347`*^9, 3.835191571096278*^9}, {
   3.835191661764874*^9, 3.835191669330186*^9}, {3.8351978270374603`*^9, 
   3.8351979041624813`*^9}, {3.83519806579758*^9, 3.835198066913452*^9}, {
   3.8352025169643717`*^9, 3.8352025210388937`*^9}, {3.835909548248945*^9, 
   3.8359095562370157`*^9}, {3.835918781795773*^9, 3.8359187862206078`*^9}, {
   3.837185905556156*^9, 3.8371859121846933`*^9}, {3.8373498912782087`*^9, 
   3.837349928859191*^9}, {3.8375401814345713`*^9, 3.83754018713097*^9}, {
   3.839506779706965*^9, 3.839506787904601*^9}, {3.839511700152051*^9, 
   3.839511704662051*^9}, {3.839942503716482*^9, 3.839942507037806*^9}, {
   3.839955681806419*^9, 3.839955683004175*^9}, {3.83995594007327*^9, 
   3.839955941675705*^9}, {3.839967021602458*^9, 3.839967030857497*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"feff9944-d202-4332-a89d-a32f129d047d"],

Cell[BoxData["0.03302946361237290161722300309836310252`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.901533434591762*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"ba945d86-6975-46d2-8878-c3863135b7aa"],

Cell[BoxData["0.02478468883695256979807849459245153826`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.9015334524817047`*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"81841066-400a-4a85-b7d4-5635fde2de7c"],

Cell[BoxData["0.00846702943501183096658803264934581378`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.901533452519114*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"905f5d18-d39f-4437-a98f-b65faa648759"],

Cell[BoxData["0.01675350300679947833493816152206596222`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.901533452696213*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"f38b9637-d368-4d91-aead-be980b7c024a"],

Cell[BoxData["0.05668271226232162081069597843222136274`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.9015334578897667`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"debdc9bf-d6df-4c6d-8531-de5d31d4368b"],

Cell[BoxData["0.02644591610152881831859094915534530817`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.901533459047988*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"fb25d07b-9d56-4151-b292-dbd644ca6713"],

Cell[BoxData["0.01360882928201226090820368557939418654`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.901533459081069*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"7bf57f6d-3e3e-447b-bf69-ad396ab5bb81"],

Cell[BoxData["0.00009883205176123236820933736168396612`13."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.9015334592242126`*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"c61e9811-499d-435b-9237-a1696c9f09ab"],

Cell[BoxData["0.00028248190833077831794045569644349637`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.901533459304079*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"f77f470b-062d-4442-bde6-0a890bc219a3"],

Cell[BoxData["0.00028723757374167873621782804535696916`15."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.90153345934933*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"4f9dbf12-3612-4836-9530-f514a1b818fd"],

Cell[BoxData["0.00023178530401681918411853642282803468`13."], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.9015334593966427`*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"4bc77d13-36f0-41db-814b-c6d4a1dfc0f6"],

Cell[BoxData["3.80087038270245520281893460422646`12.*^-6"], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.90153345952248*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"866fc5d0-af05-458f-a401-be397fdfc2ea"],

Cell[BoxData["1.023201916787541353772133433579`12.*^-8"], "Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.901533476401083*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"52b6690e-fc7c-49be-ac80-d7912994e998"],

Cell[BoxData["0.18067629047725185969142081921143830279`14.920011952563597"], \
"Output",
 CellChangeTimes->{
  3.828996347829837*^9, 3.828996403136367*^9, 3.828996584739427*^9, 
   3.828996876622179*^9, 3.828997753265657*^9, 3.828998044128953*^9, 
   3.829322040330905*^9, 3.829323100184066*^9, 3.8293337529695597`*^9, 
   3.829337962411935*^9, 3.829338006186764*^9, 3.829338084207754*^9, 
   3.829339057753167*^9, 3.829339099994166*^9, 3.829339143407083*^9, 
   3.829339329008377*^9, 3.829339628674795*^9, 3.82933978463372*^9, 
   3.829339907138933*^9, 3.829339955494952*^9, 3.829340063104506*^9, 
   3.829340230788975*^9, 3.829341032784788*^9, 3.829341107962652*^9, 
   3.829341212404303*^9, 3.8293412911966743`*^9, 3.829341334004224*^9, {
   3.829341383637446*^9, 3.829341403717051*^9}, 3.829341450107375*^9, 
   3.8293415839082603`*^9, 3.829342592121806*^9, 3.829343518215432*^9, 
   3.829355308713426*^9, 3.8293555009954777`*^9, 3.829355544385913*^9, 
   3.829355616496545*^9, 3.829355655915834*^9, 3.829355703978149*^9, 
   3.829355751594391*^9, 3.82935579582117*^9, 3.829355901371994*^9, 
   3.829355959383515*^9, 3.829355992160594*^9, 3.829356058686902*^9, 
   3.829356145400886*^9, 3.8293561931256943`*^9, 3.829356244818556*^9, 
   3.829356275495893*^9, 3.829356313694277*^9, 3.829356403200459*^9, {
   3.829356448665413*^9, 3.82935647216183*^9}, 3.829356506868724*^9, 
   3.82935665526194*^9, 3.829356736523799*^9, {3.82940987572541*^9, 
   3.829409889586046*^9}, {3.8294954300323257`*^9, 3.829495454168985*^9}, 
   3.8295978318358793`*^9, {3.829655664198168*^9, 3.829655678418873*^9}, {
   3.829682767290732*^9, 3.829682781983221*^9}, 3.82968285894351*^9, 
   3.829682896959723*^9, 3.8296829392168922`*^9, 3.829682993939937*^9, 
   3.829683196283628*^9, 3.82968383039977*^9, 3.8296838973865356`*^9, 
   3.829683941260247*^9, 3.829685830235696*^9, 3.829686539104228*^9, 
   3.829687547110394*^9, 3.82969683087525*^9, 3.829700859900259*^9, 
   3.829706482369598*^9, 3.829727671262952*^9, 3.829734199189932*^9, {
   3.8297358076421633`*^9, 3.829735815675622*^9}, 3.829736299859788*^9, 
   3.8297366731567698`*^9, 3.829736973229723*^9, 3.829737228910982*^9, 
   3.829737280488081*^9, 3.8297452164739227`*^9, 3.829774323488763*^9, 
   3.829779984574871*^9, 3.829780058198008*^9, 3.8297802780587*^9, 
   3.829780457710115*^9, 3.829780921614978*^9, 3.829781064259694*^9, 
   3.829781235806602*^9, 3.8297817840045547`*^9, 3.8299174915779467`*^9, {
   3.829951103679028*^9, 3.829951112467143*^9}, 3.830003736493984*^9, 
   3.8302060042794237`*^9, 3.830209135055069*^9, {3.830212514415955*^9, 
   3.830212542212515*^9}, 3.8302130933967524`*^9, 3.830214224835581*^9, 
   3.83021500751049*^9, 3.830215231055337*^9, 3.830215535196599*^9, 
   3.830215711781064*^9, 3.8302644983258133`*^9, 3.830264663682211*^9, 
   3.830264811357688*^9, 3.830264960716053*^9, 3.8302650803018503`*^9, 
   3.83026521493397*^9, 3.830265378010335*^9, 3.830265525334437*^9, 
   3.8302656408493443`*^9, 3.830265757632703*^9, 3.830265904920228*^9, 
   3.8302660471675673`*^9, 3.8302662079252653`*^9, 3.830266316532909*^9, 
   3.8302664506371603`*^9, 3.830266616236051*^9, 3.83026673926276*^9, 
   3.830266898571712*^9, 3.830267012516054*^9, 3.8302671574136353`*^9, 
   3.830267345222616*^9, 3.8302674741879253`*^9, 3.830267630642791*^9, 
   3.830267752969214*^9, 3.830267892193638*^9, 3.830268006379075*^9, 
   3.830268125330508*^9, 3.830268254324419*^9, 3.8303800235887947`*^9, 
   3.830450357960218*^9, 3.830450393771961*^9, 3.830525782141477*^9, 
   3.8305259684494543`*^9, 3.8305260515547657`*^9, 3.830526098836691*^9, 
   3.830533015597413*^9, 3.8309542475944777`*^9, 3.831315912357239*^9, 
   3.8317559116047697`*^9, 3.832003399029475*^9, 3.832078313605998*^9, 
   3.83207934780225*^9, 3.8320797998486347`*^9, 3.832080057383359*^9, 
   3.832080334562834*^9, 3.832080620388751*^9, 3.832080971179346*^9, 
   3.832081230726864*^9, 3.832081676081913*^9, 3.832081939286867*^9, 
   3.832082307658834*^9, 3.8320828672476273`*^9, 3.832101892206573*^9, 
   3.832107773216823*^9, 3.8321079819616127`*^9, 3.8321082101677103`*^9, 
   3.832108610051927*^9, 3.832155061194622*^9, 3.832155583660273*^9, 
   3.832156475099139*^9, 3.832156624078713*^9, 3.832156776228182*^9, 
   3.832156856526657*^9, 3.8321609858634253`*^9, 3.832161026551672*^9, 
   3.8321613104193153`*^9, 3.832161739176619*^9, 3.832161786227085*^9, 
   3.832161907432068*^9, 3.832162000120576*^9, 3.8321620714294567`*^9, 
   3.8321622554872503`*^9, 3.832162413974052*^9, 3.8321626259992123`*^9, 
   3.832162786437504*^9, 3.832162944206249*^9, 3.832163086062757*^9, 
   3.8321632835728703`*^9, 3.832163410145514*^9, 3.83216350142706*^9, 
   3.8321635875141363`*^9, 3.832163693255159*^9, 3.832163842819271*^9, 
   3.8321640072851458`*^9, 3.832164140864525*^9, 3.832164294372015*^9, 
   3.8321643779892883`*^9, 3.832164438585535*^9, 3.832164488738413*^9, 
   3.83216454320942*^9, 3.8321646164420443`*^9, 3.8321646737525797`*^9, 
   3.832164735556388*^9, 3.832164830043953*^9, 3.8321659965272093`*^9, 
   3.8321660521378727`*^9, 3.832166102802474*^9, 3.832166552426385*^9, 
   3.832166675373754*^9, 3.832166795772358*^9, 3.832166917416224*^9, 
   3.832167044835622*^9, 3.832173287360862*^9, {3.832173441855548*^9, 
   3.832173463169272*^9}, 3.832173559013879*^9, 3.832173745150362*^9, 
   3.832173919300723*^9, 3.8321740956439466`*^9, 3.8321742786784163`*^9, 
   3.832174439733934*^9, 3.8321744876123962`*^9, 3.832174566639778*^9, 
   3.832175383041503*^9, 3.8325377249498177`*^9, 3.8326795783666477`*^9, 
   3.832683021748267*^9, 3.832684261350582*^9, 3.8351870772518167`*^9, 
   3.835188847757354*^9, 3.835188949070633*^9, 3.835189189373308*^9, 
   3.835196874714275*^9, 3.8351974952107763`*^9, 3.835197685343045*^9, {
   3.8351978915200977`*^9, 3.835197906373423*^9}, 3.835197947261026*^9, 
   3.8351979834306602`*^9, 3.835198076752915*^9, 3.83519816614495*^9, 
   3.835198240063019*^9, 3.835198281231119*^9, 3.835198313948485*^9, 
   3.835198348797892*^9, 3.83519838120695*^9, {3.835198422692513*^9, 
   3.835198450872403*^9}, 3.8351984887405663`*^9, 3.835198537876066*^9, 
   3.835198580976869*^9, 3.835198619232519*^9, 3.8351987637283487`*^9, 
   3.8351989391519012`*^9, 3.835199136136875*^9, 3.835199299323842*^9, 
   3.835199576887624*^9, 3.8351996072983437`*^9, 3.835199658481576*^9, 
   3.83519991365836*^9, 3.8352000269819508`*^9, 3.835200147001299*^9, 
   3.835200299167721*^9, 3.835200405633889*^9, 3.8352005099204063`*^9, 
   3.835200663288496*^9, 3.835200767535076*^9, 3.835200877049261*^9, 
   3.835201033954608*^9, {3.835201070922679*^9, 3.835201099764361*^9}, 
   3.835201135911953*^9, 3.8352012086186237`*^9, 3.83520134090493*^9, 
   3.835201554677836*^9, 3.8352016607432756`*^9, 3.835201896830974*^9, 
   3.835202522392428*^9, {3.835909557854093*^9, 3.835909577210863*^9}, 
   3.835911495823229*^9, 3.835911612625617*^9, 3.835911695234293*^9, 
   3.835912096448352*^9, 3.8359121582743053`*^9, {3.8359122128756313`*^9, 
   3.8359122229001007`*^9}, 3.835912265055995*^9, 3.8359123599339*^9, 
   3.835912437568383*^9, 3.835912490883898*^9, 3.8359125787276087`*^9, 
   3.83591264018477*^9, 3.8359126811489058`*^9, 3.835912726477306*^9, 
   3.835912794220729*^9, {3.835912842528659*^9, 3.835912871779956*^9}, 
   3.835912946934504*^9, 3.835912996447814*^9, {3.835913034761354*^9, 
   3.835913044314666*^9}, 3.835913113572538*^9, 3.835913144866336*^9, 
   3.8359132795305557`*^9, 3.8359133125573378`*^9, 3.8359133755859613`*^9, 
   3.8359134173597803`*^9, 3.835913461587677*^9, 3.835913508652342*^9, 
   3.835913572437449*^9, 3.83591361658475*^9, 3.835913670668347*^9, 
   3.835913706153131*^9, 3.835913768671233*^9, {3.8359138139543943`*^9, 
   3.835913825059774*^9}, 3.8359138968580303`*^9, 3.8359139435140047`*^9, 
   3.8359140078892527`*^9, 3.835914118694935*^9, 3.835914246265985*^9, 
   3.835914396937736*^9, 3.835914467908331*^9, 3.835914520613534*^9, 
   3.8359145592873697`*^9, 3.835914658862824*^9, 3.83591471101689*^9, 
   3.835914756463932*^9, 3.835914802114622*^9, 3.8359148475257883`*^9, 
   3.835915083752406*^9, 3.835915154703332*^9, 3.835915196601769*^9, 
   3.835915260797703*^9, 3.8359152991575613`*^9, 3.835915358884302*^9, 
   3.8359154432024727`*^9, 3.835915543952873*^9, 3.8359156146937237`*^9, 
   3.835915649780662*^9, 3.8359158254151382`*^9, 3.835915997633412*^9, 
   3.8359162002548637`*^9, 3.8359164446936407`*^9, 3.835916606496704*^9, 
   3.835916796270617*^9, 3.8359170669149857`*^9, 3.835917286197695*^9, 
   3.8359174600670557`*^9, 3.8359175064570723`*^9, 3.835917544520261*^9, 
   3.835917581632195*^9, 3.8359176167839127`*^9, 3.835917657836887*^9, {
   3.835917704087221*^9, 3.835917731534512*^9}, 3.835917777833927*^9, 
   3.835917922795889*^9, 3.835918787416357*^9, 3.8359874359801617`*^9, 
   3.8371858850264883`*^9, 3.837222220060354*^9, 3.837349886097542*^9, 
   3.8373499469016247`*^9, 3.837540204440237*^9, 3.837551118149528*^9, 
   3.83858745551786*^9, 3.839506804189695*^9, 3.839511720915016*^9, 
   3.839942538151745*^9, 3.839947783439088*^9, 3.839949480676861*^9, 
   3.839952013281673*^9, 3.839956465811799*^9, 3.839967302279951*^9, 
   3.839968298015482*^9, 3.839968402502701*^9, 3.839968603499075*^9, 
   3.8815267209575863`*^9, 3.881527395181471*^9, 3.882291288558195*^9, 
   3.8822931044749002`*^9, 3.882293427165765*^9, 3.882294421834099*^9, 
   3.8822947294555798`*^9, 3.882295710230022*^9, 3.88229622078091*^9, 
   3.882296419788835*^9, 3.882368810639485*^9, 3.88236916601265*^9, 
   3.882375684322609*^9, 3.882376328396842*^9, 3.882376752296479*^9, 
   3.882378814839115*^9, 3.8823793646688433`*^9, 3.883198541290338*^9, 
   3.884166562016596*^9, 3.88416662902629*^9, 3.884167600562831*^9, 
   3.8841680301587877`*^9, 3.884168279731544*^9, 3.884168824590241*^9, 
   3.884169335593652*^9, 3.8934912296543093`*^9, 3.894290598769758*^9, 
   3.894291116098998*^9, 3.894291723902451*^9, 3.894294042831204*^9, 
   3.89429461411169*^9, 3.894618300445462*^9, 3.8947907398427143`*^9, 
   3.899631512178738*^9, 3.9008406123767138`*^9, 3.900849996001114*^9, 
   3.9008500513026667`*^9, 3.900850089714735*^9, 3.9015334764024363`*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"3a0c73a5-1c0e-4ad8-9f42-b317903030bb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Bounds", " ", "for", " ", "Gn", " ", "as", " ", "in", " ", 
   RowBox[{"Eq", "'"}], "s", " ", 
   RowBox[{
    RowBox[{"(", "7.4", ")"}], "--"}], 
   RowBox[{"(", "7.8", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.83994093354207*^9, 3.83994098545872*^9}, {
  3.839941018113071*^9, 3.839941040436619*^9}, {3.839941543460105*^9, 
  3.839941545765234*^9}, {3.839947629522275*^9, 3.839947630396497*^9}, {
  3.839950043190144*^9, 3.839950043480167*^9}, {3.83996731160235*^9, 
  3.839967311633801*^9}, {3.90153539819489*^9, 
  3.901535422282443*^9}},ExpressionUUID->"04cfdf2a-9be1-452d-a064-\
2b7e804b8d17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ff", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ThetaEps", "[", "t", "]"}], "-", "t"}], ")"}], "/", 
          "Eps"}], "]"}], "/", "t"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "R1", ",", "Midpt"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "/", "Eps"}],
    "+", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", 
            RowBox[{"t", ",", "u"}], "]"}], "-", "t", "-", "u"}], ")"}], "/", 
         "Eps"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"t", " ", "u"}], " ", ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "R1", ",", "Midpt"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "Eps", ",", "R1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"t", ",", "u", ",", "v"}], "]"}], "-", "t", "-", "u", "-", 
          "v"}], ")"}], "/", "v"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "v", " ", "v"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "R1", ",", "Midpt"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "Eps", ",", "R1"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", "Eps", ",", "u"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.839955683007786*^9, 3.839955683009598*^9}, {
  3.839957660593156*^9, 3.8399576624067297`*^9}, {3.881527539443698*^9, 
  3.881527543068033*^9}, {3.882292099957485*^9, 3.882292100006411*^9}, {
  3.8822923900981503`*^9, 3.8822923983575697`*^9}, {3.88229275310176*^9, 
  3.882292759812661*^9}, {3.8822939651624937`*^9, 3.8822939687574244`*^9}, {
  3.882378864252408*^9, 3.8823788903468847`*^9}, {3.89462096181251*^9, 
  3.894620985001737*^9}, {3.8946217895425653`*^9, 3.894621800872328*^9}, {
  3.894621884005954*^9, 3.8946218880713873`*^9}, {3.8946221313314734`*^9, 
  3.894622135899437*^9}, {3.8946225090107813`*^9, 3.894622511009035*^9}, {
  3.9015336515352488`*^9, 3.9015336617554407`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"2e53c7d4-cea8-4429-99b0-d093a5c2e55a"],

Cell[BoxData[
 RowBox[{"-", "4.074661793388145`"}]], "Output",
 CellChangeTimes->{
  3.8823789430052843`*^9, 3.8823794548410397`*^9, 3.882379803305036*^9, 
   3.883198666612865*^9, 3.8841666966211567`*^9, 3.88416833957481*^9, 
   3.8841688823605623`*^9, 3.884169410371766*^9, 3.8942906567973547`*^9, 
   3.89429118004207*^9, 3.8942917837203217`*^9, 3.8942941204669228`*^9, 
   3.894294705993794*^9, 3.894618380306776*^9, 3.8946209968784227`*^9, {
   3.894621929932221*^9, 3.894621939265476*^9}, 3.894622148448697*^9, 
   3.894790802656435*^9, 3.899631573571102*^9, 3.900840693518516*^9, 
   3.900850254383215*^9, 3.901533677953444*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"2cdc05bb-fafa-4808-adb1-0ba5796f58b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"FF", "[", 
     RowBox[{"thetaEps", "/", "Eps"}], "]"}], "/", "Eps"}], "-", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", "t", "]"}], "-", "t"}], ")"}], "/", 
         "Eps"}], "]"}], "/", "t"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "Eps", ",", "l"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "+", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", 
            RowBox[{"t", ",", "u"}], "]"}], "-", "t", "-", "u"}], ")"}], "/", 
         "Eps"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"t", " ", "u"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "Eps", ",", "l"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "Eps", ",", "t"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"t", ",", "u", ",", "v"}], "]"}], "-", "t", "-", "u", "-", 
          "v"}], ")"}], "/", "v"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "v", " ", "v"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "Eps", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "Eps", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "Eps", ",", "u"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G1", "=", 
  RowBox[{
   RowBox[{"4", "*", 
    RowBox[{"G", "[", "R1", "]"}]}], "+", 
   RowBox[{"G", "[", "T1", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.835895741685816*^9, 3.835895760048582*^9}, 
   3.835911722570292*^9, {3.838587573634617*^9, 3.8385875745646467`*^9}, {
   3.838587666658514*^9, 3.838587668312359*^9}, {3.838587828896697*^9, 
   3.8385878300427237`*^9}, {3.83858787923767*^9, 3.838587880044167*^9}, {
   3.8399556830128098`*^9, 3.839955683014886*^9}, {3.839967363223919*^9, 
   3.8399673659199553`*^9}, {3.8399677792748528`*^9, 3.839967779351239*^9}, {
   3.839967916708458*^9, 3.8399679293416033`*^9}, {3.882292102057728*^9, 
   3.88229210213175*^9}, {3.882292287615745*^9, 3.8822923019915323`*^9}, {
   3.894621816385067*^9, 3.8946218212617188`*^9}, {3.894621907400311*^9, 
   3.894621911941169*^9}, {3.8946221552690573`*^9, 3.894622157722158*^9}, 
   3.8946224637764807`*^9, {3.894622512573112*^9, 3.894622515408671*^9}, {
   3.901533693642914*^9, 3.9015336986313047`*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"19408c48-fe3d-45b2-bda1-288e7e0667ca"],

Cell[BoxData["38.92153879289572`"], "Output",
 CellChangeTimes->{
  3.8358958373498907`*^9, 3.835911747732852*^9, 3.835915855991452*^9, 
   3.835916035508548*^9, 3.8359162315086813`*^9, 3.835916491321916*^9, 
   3.835916646643701*^9, 3.835916828560217*^9, 3.835917099074872*^9, 
   3.835917313984351*^9, 3.835917966505391*^9, 3.835918999466496*^9, 
   3.8359874828782988`*^9, 3.8359875574626913`*^9, 3.837185772105558*^9, 
   3.837222258546278*^9, 3.837350227697657*^9, 3.837540359217886*^9, 
   3.8375512319409533`*^9, {3.838587699328068*^9, 3.838587728945139*^9}, 
   3.8385878744543943`*^9, 3.83858791335464*^9, 3.839507205079165*^9, 
   3.83951185495861*^9, 3.8399428114721537`*^9, 3.839948721391083*^9, 
   3.8399521717454357`*^9, 3.839956531960936*^9, 3.8399674435188847`*^9, 
   3.839967896820792*^9, 3.839968016856776*^9, 3.88152687365937*^9, 
   3.881527720180894*^9, 3.882291489511898*^9, 3.882292327919738*^9, 
   3.882292383895446*^9, 3.882293567217614*^9, 3.882294558890176*^9, 
   3.882294874419251*^9, 3.88229582447046*^9, 3.8823689254727993`*^9, 
   3.882369326788249*^9, 3.882375845264146*^9, 3.882376089851565*^9, 
   3.882376508314451*^9, 3.882376912168042*^9, 3.882379005483841*^9, 
   3.882379505530504*^9, 3.882379925887061*^9, 3.883198737571024*^9, 
   3.884167026948812*^9, 3.884168961467238*^9, 3.884169510119372*^9, 
   3.894290705736627*^9, 3.894291248345352*^9, 3.894294176530053*^9, 
   3.89429479327184*^9, 3.8946185770855627`*^9, 3.894622211962104*^9, 
   3.894790845569097*^9, 3.899631632612548*^9, 3.899631997557068*^9, 
   3.900840742989156*^9, 3.9008516788994226`*^9, 3.9015337981718884`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"ff5a931a-ed9f-4ce6-9ae9-f03ed438bbc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Gbar", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ff", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ThetaEps", "[", "t", "]"}], "-", "t"}], ")"}], "/", 
          "Eps"}], "]"}], "/", "t"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "Midpt", ",", "l"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}], "/", "Eps"}],
    "+", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", "t", "]"}], "-", "t", "-", "u"}], ")"}], "/", 
        "u"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "u"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "Midpt", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "Eps", ",", "R1"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G2", "=", 
  RowBox[{"G0", "+", 
   RowBox[{"Gbar", "[", "R", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G3", "=", 
  RowBox[{"G0", "+", 
   RowBox[{"Gbar", "[", "T2", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"G4", "=", 
  RowBox[{"G0", "+", 
   RowBox[{"Gbar", "[", "T3", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.835895408852083*^9, 3.835895491734112*^9}, {
   3.835895563421547*^9, 3.8358955651014967`*^9}, {3.835909447741914*^9, 
   3.835909456570565*^9}, {3.837351163498612*^9, 3.837351213339971*^9}, {
   3.8373512838654823`*^9, 3.8373512980136013`*^9}, {3.8373513499612722`*^9, 
   3.83735135119378*^9}, {3.837540278016968*^9, 3.837540278814128*^9}, {
   3.838587597933282*^9, 3.838587598929778*^9}, {3.8395069320779057`*^9, 
   3.839506948005189*^9}, {3.839507069749086*^9, 3.839507071155631*^9}, 
   3.839508051284988*^9, {3.839941494751358*^9, 3.839941524262532*^9}, {
   3.839948975743891*^9, 3.839948984020712*^9}, {3.8399490159260893`*^9, 
   3.839949020772356*^9}, {3.839949088997305*^9, 3.839949132968211*^9}, {
   3.83995206636488*^9, 3.839952076951334*^9}, {3.839952940348092*^9, 
   3.839952940489017*^9}, {3.839955683017976*^9, 3.8399556830187902`*^9}, {
   3.839957532072155*^9, 3.839957544140636*^9}, {3.839968035051219*^9, 
   3.8399680615376883`*^9}, {3.881527740133996*^9, 3.881527742481448*^9}, {
   3.882292114389678*^9, 3.8822921144893713`*^9}, {3.882292278884304*^9, 
   3.882292280863729*^9}, {3.882292782831263*^9, 3.882292784386629*^9}, {
   3.882294066809486*^9, 3.882294068084647*^9}, {3.882379020107748*^9, 
   3.8823790226304607`*^9}, {3.894291022958547*^9, 3.894291024746586*^9}, {
   3.894622180046479*^9, 3.8946221848017473`*^9}, 3.894622518010199*^9, {
   3.901533853128339*^9, 3.901533855532977*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"fe26e41e-69b9-4184-93a2-8a25d7d15871"],

Cell[BoxData[
 RowBox[{"-", "5.8046504093144335`"}]], "Output",
 CellChangeTimes->{
  3.839507075083305*^9, 3.839508054803055*^9, 3.8395118169711523`*^9, 
   3.83994283525672*^9, 3.839947834411956*^9, 3.839948781415237*^9, 
   3.839950100359724*^9, 3.839952119725124*^9, 3.83995218575694*^9, 
   3.8399529446700993`*^9, {3.839957536055429*^9, 3.839957545827817*^9}, 
   3.839957681756969*^9, {3.839968046806252*^9, 3.839968068503881*^9}, 
   3.8399683476838512`*^9, 3.839968526939107*^9, 3.839968706717927*^9, 
   3.881526979411978*^9, 3.881527744663909*^9, 3.882291503655401*^9, 
   3.8822922818316193`*^9, 3.882292786462184*^9, 3.882293177262432*^9, 
   3.882293574118328*^9, 3.882294563589532*^9, 3.8822948888991423`*^9, 
   3.882296302657816*^9, 3.882296488257066*^9, 3.882368959576003*^9, 
   3.8823693329039383`*^9, 3.88237586705202*^9, 3.882376093034062*^9, 
   3.8823765179702377`*^9, 3.8823769238174543`*^9, 3.882379028798328*^9, 
   3.8823795274890738`*^9, 3.882379926026379*^9, 3.883198751491501*^9, 
   3.884167030278713*^9, 3.884167698703373*^9, 3.884168094075259*^9, 
   3.884168364653555*^9, 3.884169019253468*^9, 3.884169538742879*^9, 
   3.894290733003187*^9, 3.894291266679654*^9, 3.894294190046341*^9, {
   3.894294845182884*^9, 3.894294846872245*^9}, 3.894618608506958*^9, 
   3.8946222321264257`*^9, 3.894790870828466*^9, 3.899631637681025*^9, 
   3.900840757050823*^9, 3.900851792910557*^9, 3.901533859194656*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"9cd3518e-ac01-4b77-819f-15a5c51a9898"],

Cell[BoxData[
 RowBox[{"-", "4.108577704657806`"}]], "Output",
 CellChangeTimes->{
  3.839507075083305*^9, 3.839508054803055*^9, 3.8395118169711523`*^9, 
   3.83994283525672*^9, 3.839947834411956*^9, 3.839948781415237*^9, 
   3.839950100359724*^9, 3.839952119725124*^9, 3.83995218575694*^9, 
   3.8399529446700993`*^9, {3.839957536055429*^9, 3.839957545827817*^9}, 
   3.839957681756969*^9, {3.839968046806252*^9, 3.839968068503881*^9}, 
   3.8399683476838512`*^9, 3.839968526939107*^9, 3.839968706717927*^9, 
   3.881526979411978*^9, 3.881527744663909*^9, 3.882291503655401*^9, 
   3.8822922818316193`*^9, 3.882292786462184*^9, 3.882293177262432*^9, 
   3.882293574118328*^9, 3.882294563589532*^9, 3.8822948888991423`*^9, 
   3.882296302657816*^9, 3.882296488257066*^9, 3.882368959576003*^9, 
   3.8823693329039383`*^9, 3.88237586705202*^9, 3.882376093034062*^9, 
   3.8823765179702377`*^9, 3.8823769238174543`*^9, 3.882379028798328*^9, 
   3.8823795274890738`*^9, 3.882379926026379*^9, 3.883198751491501*^9, 
   3.884167030278713*^9, 3.884167698703373*^9, 3.884168094075259*^9, 
   3.884168364653555*^9, 3.884169019253468*^9, 3.884169538742879*^9, 
   3.894290733003187*^9, 3.894291266679654*^9, 3.894294190046341*^9, {
   3.894294845182884*^9, 3.894294846872245*^9}, 3.894618608506958*^9, 
   3.8946222321264257`*^9, 3.894790870828466*^9, 3.899631637681025*^9, 
   3.900840757050823*^9, 3.900851792910557*^9, 3.901533859265983*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"80db8fd2-98a5-49de-b0e6-d72941e9e0d3"],

Cell[BoxData[
 RowBox[{"-", "5.170660107424169`"}]], "Output",
 CellChangeTimes->{
  3.839507075083305*^9, 3.839508054803055*^9, 3.8395118169711523`*^9, 
   3.83994283525672*^9, 3.839947834411956*^9, 3.839948781415237*^9, 
   3.839950100359724*^9, 3.839952119725124*^9, 3.83995218575694*^9, 
   3.8399529446700993`*^9, {3.839957536055429*^9, 3.839957545827817*^9}, 
   3.839957681756969*^9, {3.839968046806252*^9, 3.839968068503881*^9}, 
   3.8399683476838512`*^9, 3.839968526939107*^9, 3.839968706717927*^9, 
   3.881526979411978*^9, 3.881527744663909*^9, 3.882291503655401*^9, 
   3.8822922818316193`*^9, 3.882292786462184*^9, 3.882293177262432*^9, 
   3.882293574118328*^9, 3.882294563589532*^9, 3.8822948888991423`*^9, 
   3.882296302657816*^9, 3.882296488257066*^9, 3.882368959576003*^9, 
   3.8823693329039383`*^9, 3.88237586705202*^9, 3.882376093034062*^9, 
   3.8823765179702377`*^9, 3.8823769238174543`*^9, 3.882379028798328*^9, 
   3.8823795274890738`*^9, 3.882379926026379*^9, 3.883198751491501*^9, 
   3.884167030278713*^9, 3.884167698703373*^9, 3.884168094075259*^9, 
   3.884168364653555*^9, 3.884169019253468*^9, 3.884169538742879*^9, 
   3.894290733003187*^9, 3.894291266679654*^9, 3.894294190046341*^9, {
   3.894294845182884*^9, 3.894294846872245*^9}, 3.894618608506958*^9, 
   3.8946222321264257`*^9, 3.894790870828466*^9, 3.899631637681025*^9, 
   3.900840757050823*^9, 3.900851792910557*^9, 3.901533859408455*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"86cc3b08-917b-4126-a528-d34a41c87000"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Savings", " ", "from", " ", "Wu", " ", "Eq", " ", 
   RowBox[{"(", "7.9", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.901535314817807*^9, 
  3.901535355384247*^9}},ExpressionUUID->"519e646d-a8c6-4ff0-90b8-\
060ac0c33a98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H2Wu", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"HWu", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Theta", "[", "t", "]"}], "-", "t", "-", "u"}], ")"}], "/", 
       "u"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"t", " ", "u", " ", "u"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "Midpt", ",", "R"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "Eps", ",", "R1"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.839952080823138*^9, 3.839952081057077*^9}, 
   3.839955683021824*^9, {3.8399575689706383`*^9, 3.839957572967676*^9}, {
   3.8399673877835608`*^9, 3.839967397302565*^9}, 3.839968077784986*^9, {
   3.8822921176575413`*^9, 3.882292117718883*^9}, {3.882292274492745*^9, 
   3.882292274581785*^9}, {3.882292794244536*^9, 3.882292822950822*^9}, {
   3.882294076075983*^9, 3.8822940761630087`*^9}, 3.882379039522929*^9, {
   3.900849887040201*^9, 3.900849891992697*^9}, {3.901533901142462*^9, 
   3.9015339012099943`*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"156f7f72-44e0-44da-931e-f18bd376078f"],

Cell[BoxData["0.01930984737743188220279568657798607651`15."], "Output",
 CellChangeTimes->{
  3.83995295536475*^9, 3.839957573965526*^9, 3.839967475019444*^9, 
   3.839968085386812*^9, 3.8399683599014463`*^9, 3.839968530070594*^9, 
   3.839968709310981*^9, 3.8815270041353827`*^9, 3.8815277545599003`*^9, 
   3.882291512404037*^9, {3.882292263900201*^9, 3.882292275628044*^9}, 
   3.882292828606633*^9, 3.882293188039648*^9, 3.8822935878367977`*^9, 
   3.88229457011554*^9, 3.882294901582273*^9, 3.882295835011279*^9, 
   3.8822963080877028`*^9, 3.882296494190785*^9, 3.882368975662119*^9, 
   3.8823693384693003`*^9, 3.882375871131455*^9, 3.8823760976697617`*^9, 
   3.8823765257512083`*^9, 3.8823769304242697`*^9, 3.882379042706688*^9, 
   3.882379559190392*^9, 3.882379958313983*^9, 3.883198755520145*^9, 
   3.884167035797473*^9, 3.884167709217527*^9, 3.884168099862705*^9, 
   3.884168369187324*^9, 3.8841690245317993`*^9, 3.884169544767844*^9, 
   3.894290756221362*^9, 3.8942912722612743`*^9, 3.8942942018725863`*^9, 
   3.894294852080371*^9, 3.8946186128314857`*^9, 3.894622254926981*^9, 
   3.89479087779329*^9, 3.8996316414391212`*^9, 3.900840778823782*^9, 
   3.900851798644288*^9, 3.901533903964232*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"75846d3d-a276-43e2-b285-10b666f39981"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G51", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", 
            RowBox[{"t", ",", "u"}], "]"}], "-", "t", "-", "u"}], ")"}], "/", 
         "Eps"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"t", " ", "u"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "R1", ",", "Midpt"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "R1", ",", "t"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "-", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"t", ",", "u", ",", "v"}], "]"}], "-", "t", "-", "u", "-", 
          "v"}], ")"}], "/", "v"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "v", " ", "v"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "R1", ",", "Midpt"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "R1", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "Eps", ",", "R1"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.829752419384365*^9, 3.829752467285063*^9}, {
   3.829752547870111*^9, 3.829752552221449*^9}, {3.8297525956210117`*^9, 
   3.8297525986251917`*^9}, {3.8297815639524927`*^9, 3.829781575004429*^9}, {
   3.830210316154664*^9, 3.830210320894581*^9}, 3.8302145539906063`*^9, {
   3.830957331361483*^9, 3.83095735937055*^9}, {3.830958869179394*^9, 
   3.8309588696140413`*^9}, 3.830959021207024*^9, 3.83200318689812*^9, 
   3.8320038068149548`*^9, 3.832021394770419*^9, {3.832025210957129*^9, 
   3.83202522427497*^9}, 3.832025278378854*^9, {3.832025326428486*^9, 
   3.8320253265161133`*^9}, {3.8320258984479923`*^9, 3.83202600727*^9}, 
   3.832102161449916*^9, 3.832103138396394*^9, {3.8321083405696583`*^9, 
   3.832108353104413*^9}, 3.832155245121893*^9, {3.832682163940587*^9, 
   3.8326822151105433`*^9}, {3.8326835204189787`*^9, 
   3.8326835583777847`*^9}, {3.8351903589135857`*^9, 3.835190431844235*^9}, {
   3.838588272578842*^9, 3.838588273230626*^9}, {3.839507103816572*^9, 
   3.83950710431574*^9}, {3.839955683025633*^9, 3.839955683026416*^9}, {
   3.8399569914802628`*^9, 3.8399570154002867`*^9}, 3.8399570623180847`*^9, {
   3.881527759093733*^9, 3.881527761794991*^9}, {3.8822922044414167`*^9, 
   3.8822922567161493`*^9}, {3.882292832387392*^9, 3.8822928360515347`*^9}, {
   3.882294087083233*^9, 3.8822940909149637`*^9}, {3.8823790479953823`*^9, 
   3.882379052780115*^9}, {3.89462226267489*^9, 3.894622266114171*^9}, 
   3.894622521310259*^9, {3.901533944264078*^9, 3.901533952618709*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"2f62d3e1-d900-4fe6-96bf-b909cb7bf47b"],

Cell[BoxData["1.8371928586960138`"], "Output",
 CellChangeTimes->{{3.830957361821959*^9, 3.830957383529413*^9}, 
   3.830958892490139*^9, 3.830958964652574*^9, 3.8309590316982193`*^9, 
   3.831316127133421*^9, 3.8317561160153093`*^9, 3.832003168755718*^9, 
   3.832003223616087*^9, 3.832003817997458*^9, 3.832021404230775*^9, 
   3.8320260498281918`*^9, 3.832079601073289*^9, 3.8320799371623373`*^9, 
   3.832080216964056*^9, 3.8320804916403027`*^9, 3.8320808345019493`*^9, 
   3.832081122904207*^9, 3.8320814916270313`*^9, 3.8320818204488363`*^9, 
   3.8320820884903917`*^9, 3.8320825290954733`*^9, 3.832083021155776*^9, 
   3.832102182436311*^9, 3.8321031419110823`*^9, 3.8321033951170387`*^9, 
   3.832107891288419*^9, 3.832108130946246*^9, 3.832108375922613*^9, 
   3.8321087195719*^9, {3.83215524249708*^9, 3.832155266084404*^9}, 
   3.832155669119945*^9, 3.832156549644113*^9, 3.832156708187711*^9, 
   3.832162345148642*^9, 3.832162506582123*^9, 3.83216271689974*^9, 
   3.832162865163458*^9, 3.832163027033934*^9, 3.832163196810183*^9, 
   3.832163356444324*^9, 3.8321639113346167`*^9, 3.832166599235168*^9, 
   3.832166730507464*^9, 3.8321668391633*^9, 3.832166955180105*^9, 
   3.83216714411232*^9, 3.832173364597468*^9, 3.832173510299342*^9, 
   3.832173595335908*^9, 3.832173829946793*^9, 3.832174005124172*^9, 
   3.832174199112982*^9, 3.832174376755206*^9, 3.832175482842098*^9, 
   3.832537831041362*^9, 3.832680066402347*^9, 3.832682236333716*^9, {
   3.832683548904387*^9, 3.832683575167671*^9}, 3.8351874539167624`*^9, 
   3.835190426788845*^9, 3.835190461347575*^9, 3.835197003589615*^9, 
   3.835197565475092*^9, 3.835199016393552*^9, 3.83519919945475*^9, 
   3.8351994491658154`*^9, 3.835199732051876*^9, 3.835201992362438*^9, 
   3.8358956548564672`*^9, 3.8359117939800262`*^9, 3.835916898514461*^9, 
   3.835917159117353*^9, 3.8359173632190332`*^9, 3.835918001384199*^9, 
   3.83598765640417*^9, 3.837185804072369*^9, 3.837350084525663*^9, 
   3.8375403879371567`*^9, 3.837551266204116*^9, 3.83858829313072*^9, 
   3.839507125039035*^9, 3.839511900039311*^9, 3.8399502214780083`*^9, 
   3.8399529840192947`*^9, 3.839956710295354*^9, 3.8399567431140623`*^9, 
   3.8399570478712063`*^9, 3.8399571155746403`*^9, 3.83996754308613*^9, 
   3.881527055807528*^9, 3.881527829837884*^9, 3.882291596370329*^9, {
   3.882292222538549*^9, 3.8822922502393303`*^9}, 3.882292848947536*^9, 
   3.882293604207314*^9, 3.882294589606058*^9, 3.882294914910222*^9, 
   3.882295842617661*^9, 3.882368998901206*^9, 3.882369341691701*^9, 
   3.8823758868425817`*^9, 3.882376135939746*^9, 3.882376558904574*^9, 
   3.882376949528377*^9, 3.882379082407298*^9, 3.882379581074132*^9, 
   3.8823799914998283`*^9, 3.8831987903673153`*^9, 3.88416706385933*^9, 
   3.88416840992937*^9, 3.884169059554398*^9, 3.884169558586198*^9, 
   3.89429077705165*^9, 3.894291282146247*^9, 3.894294229766589*^9, 
   3.894294862308264*^9, 3.894618623017808*^9, 3.894622279512786*^9, 
   3.894790903155479*^9, 3.899631651286748*^9, 3.900840818479154*^9, 
   3.900851811566903*^9, 3.9015342460983143`*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"d7245123-4d3b-4ace-ab4f-66d68eceb066"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"G52", "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", "t", "]"}], "-", "t", "-", "u"}], ")"}], "/", 
        "R1"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "Midpt", ",", "T2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "R1", ",", "t"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", 
   "R1"}]}], "\[IndentingNewLine]", 
 RowBox[{"G5", "=", 
  RowBox[{"G51", "+", "G52"}]}]}], "Input",
 CellChangeTimes->{{3.8326835460842457`*^9, 3.832683546185565*^9}, {
   3.8351904891785593`*^9, 3.835190514710821*^9}, {3.8373514504294357`*^9, 
   3.8373514615256166`*^9}, {3.837540403057989*^9, 3.837540403737365*^9}, {
   3.838588260733691*^9, 3.838588261844648*^9}, {3.839507219361726*^9, 
   3.839507224536028*^9}, 3.83950809180901*^9, {3.839941451020294*^9, 
   3.839941459320427*^9}, {3.839948943724456*^9, 3.8399489456089993`*^9}, {
   3.839952980193516*^9, 3.839952980345747*^9}, 3.839955683034108*^9, {
   3.839967569324871*^9, 3.839967598059999*^9}, {3.88152779134009*^9, 
   3.8815277914342937`*^9}, {3.882292205754747*^9, 3.882292205821185*^9}, {
   3.882292538332086*^9, 3.88229253843255*^9}, {3.882292857370838*^9, 
   3.8822928574578657`*^9}, {3.882294121709137*^9, 3.882294121843007*^9}, 
   3.882379098073958*^9, 3.894291026618581*^9, {3.901534304648587*^9, 
   3.901534304747847*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"0b69753c-2203-43ed-aeae-ab690a783fa9"],

Cell[BoxData["0.03962563934208876`"], "Output",
 CellChangeTimes->{{3.832683552943378*^9, 3.832683581497837*^9}, 
   3.8351874597169437`*^9, 3.8351905182235928`*^9, 3.835197008890355*^9, 
   3.835197569282359*^9, 3.8351990240322847`*^9, 3.8351992066783*^9, 
   3.835199458091982*^9, 3.8351997384332542`*^9, 3.835201375156826*^9, 
   3.835201579105957*^9, 3.835201728230027*^9, 3.835201998523922*^9, 
   3.83591181149765*^9, 3.835914151960815*^9, 3.835914271205956*^9, 
   3.8359144123279867`*^9, 3.835914497390142*^9, 3.835914530794791*^9, 
   3.835914588694112*^9, 3.835914679346293*^9, 3.835914722978486*^9, 
   3.8359147747316027`*^9, 3.835914813043722*^9, 3.8359148563006287`*^9, 
   3.8359150982043257`*^9, 3.835915168985057*^9, 3.835915207826098*^9, 
   3.83591547288066*^9, 3.8359155604522943`*^9, 3.835915623434311*^9, 
   3.835915666169498*^9, 3.835916923021628*^9, 3.835917166530011*^9, 
   3.8359173695103073`*^9, 3.835918017601054*^9, 3.835919170781313*^9, 
   3.835987671777835*^9, 3.837185812837895*^9, 3.837350089566391*^9, 
   3.8373514687902393`*^9, {3.837540400020389*^9, 3.837540406332025*^9}, 
   3.837551302550551*^9, 3.838588301170082*^9, 3.839507232007432*^9, 
   3.8395081110753193`*^9, 3.839511923686599*^9, {3.8399502008055477`*^9, 
   3.839950225218114*^9}, 3.839953004212871*^9, 3.839957334493951*^9, {
   3.839967586258786*^9, 3.8399676010296707`*^9}, 3.881527059626574*^9, 
   3.881527839093671*^9, 3.882291604416232*^9, 3.882292539496579*^9, 
   3.882292862153574*^9, 3.882293619710568*^9, 3.8822945928385563`*^9, 
   3.8822949279832687`*^9, 3.882295846359149*^9, 3.882369002108263*^9, 
   3.8823694031431513`*^9, 3.8823758901893587`*^9, 3.8823761387635736`*^9, 
   3.882376567788122*^9, 3.882376952315793*^9, {3.88237909292934*^9, 
   3.882379099692196*^9}, 3.8823795901523237`*^9, 3.882380010430214*^9, 
   3.883198803204668*^9, 3.884167066428705*^9, 3.884168453038686*^9, 
   3.8841691012762203`*^9, 3.8841695647769823`*^9, 3.894290787440589*^9, 
   3.89429135515688*^9, 3.894294234520054*^9, 3.894295028451097*^9, 
   3.894618657448682*^9, 3.89462228502289*^9, 3.894790922779402*^9, 
   3.8996316551816053`*^9, 3.900840836563867*^9, 3.900851814431178*^9, 
   3.901534311143545*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"e5954598-06e6-49e8-b259-15016791fa21"],

Cell[BoxData["1.8768184980381026`"], "Output",
 CellChangeTimes->{{3.832683552943378*^9, 3.832683581497837*^9}, 
   3.8351874597169437`*^9, 3.8351905182235928`*^9, 3.835197008890355*^9, 
   3.835197569282359*^9, 3.8351990240322847`*^9, 3.8351992066783*^9, 
   3.835199458091982*^9, 3.8351997384332542`*^9, 3.835201375156826*^9, 
   3.835201579105957*^9, 3.835201728230027*^9, 3.835201998523922*^9, 
   3.83591181149765*^9, 3.835914151960815*^9, 3.835914271205956*^9, 
   3.8359144123279867`*^9, 3.835914497390142*^9, 3.835914530794791*^9, 
   3.835914588694112*^9, 3.835914679346293*^9, 3.835914722978486*^9, 
   3.8359147747316027`*^9, 3.835914813043722*^9, 3.8359148563006287`*^9, 
   3.8359150982043257`*^9, 3.835915168985057*^9, 3.835915207826098*^9, 
   3.83591547288066*^9, 3.8359155604522943`*^9, 3.835915623434311*^9, 
   3.835915666169498*^9, 3.835916923021628*^9, 3.835917166530011*^9, 
   3.8359173695103073`*^9, 3.835918017601054*^9, 3.835919170781313*^9, 
   3.835987671777835*^9, 3.837185812837895*^9, 3.837350089566391*^9, 
   3.8373514687902393`*^9, {3.837540400020389*^9, 3.837540406332025*^9}, 
   3.837551302550551*^9, 3.838588301170082*^9, 3.839507232007432*^9, 
   3.8395081110753193`*^9, 3.839511923686599*^9, {3.8399502008055477`*^9, 
   3.839950225218114*^9}, 3.839953004212871*^9, 3.839957334493951*^9, {
   3.839967586258786*^9, 3.8399676010296707`*^9}, 3.881527059626574*^9, 
   3.881527839093671*^9, 3.882291604416232*^9, 3.882292539496579*^9, 
   3.882292862153574*^9, 3.882293619710568*^9, 3.8822945928385563`*^9, 
   3.8822949279832687`*^9, 3.882295846359149*^9, 3.882369002108263*^9, 
   3.8823694031431513`*^9, 3.8823758901893587`*^9, 3.8823761387635736`*^9, 
   3.882376567788122*^9, 3.882376952315793*^9, {3.88237909292934*^9, 
   3.882379099692196*^9}, 3.8823795901523237`*^9, 3.882380010430214*^9, 
   3.883198803204668*^9, 3.884167066428705*^9, 3.884168453038686*^9, 
   3.8841691012762203`*^9, 3.8841695647769823`*^9, 3.894290787440589*^9, 
   3.89429135515688*^9, 3.894294234520054*^9, 3.894295028451097*^9, 
   3.894618657448682*^9, 3.89462228502289*^9, 3.894790922779402*^9, 
   3.8996316551816053`*^9, 3.900840836563867*^9, 3.900851814431178*^9, 
   3.901534311145236*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"a71adadb-4348-4aeb-83d5-1ba42b2c056f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G6", "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FF", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", "t", "]"}], "-", "t", "-", "u"}], ")"}], "/", 
        "R1"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "T2", ",", "T3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "R1", ",", "T1"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", 
   "R1"}]}]], "Input",
 CellChangeTimes->{{3.839507427102755*^9, 3.839507435026557*^9}, 
   3.839508160118582*^9, {3.839941440253211*^9, 3.839941445657235*^9}, 
   3.839948940625552*^9, {3.839953008797913*^9, 3.839953008927359*^9}, 
   3.8399556830377417`*^9, {3.839967605588291*^9, 3.839967610118175*^9}, {
   3.8822922072687263`*^9, 3.882292207300488*^9}, {3.882292543893948*^9, 
   3.882292543975133*^9}, 3.8942910274770517`*^9, {3.8946186602288218`*^9, 
   3.89461866157833*^9}, {3.901534336932397*^9, 3.901534337028204*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"2ba63139-7154-495a-9e7a-ca8f1608a754"],

Cell[BoxData["0.6366961367656676`"], "Output",
 CellChangeTimes->{
  3.839507448118724*^9, 3.83950816188168*^9, 3.839511955500011*^9, 
   3.8395119983535748`*^9, 3.839948800327724*^9, 3.839952423258985*^9, 
   3.839953011345134*^9, {3.83996760387705*^9, 3.839967611738859*^9}, 
   3.881527064149119*^9, 3.8815278431325083`*^9, 3.88229165588999*^9, 
   3.8822925454813423`*^9, 3.882293656290332*^9, 3.8822945954522448`*^9, 
   3.8822949307064543`*^9, 3.882295849230221*^9, 3.882369004249927*^9, 
   3.8823694080725307`*^9, 3.8823759006873493`*^9, 3.8823761408018513`*^9, 
   3.882376583391732*^9, 3.8823769793211193`*^9, 3.882379108978557*^9, 
   3.8823795970113573`*^9, 3.8823800130442867`*^9, 3.8831988053792477`*^9, 
   3.884167068590173*^9, 3.884168455445657*^9, 3.884169103820179*^9, 
   3.8841695716361856`*^9, 3.894290799978711*^9, 3.894291356873343*^9, 
   3.894294241894725*^9, 3.8942950313615437`*^9, 3.8946186622179947`*^9, 
   3.894622291503561*^9, 3.894790924884315*^9, 3.899631657073779*^9, 
   3.900840866575254*^9, 3.9008518162996187`*^9, 3.9015343394094048`*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"39fb59af-5e9c-4430-ab65-029d0a35c2e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G7", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", 
            RowBox[{"t", ",", "u"}], "]"}], "-", "t", "-", "u"}], ")"}], "/", 
         "Eps"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"t", " ", "u"}], ")"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"t", ",", "R1", ",", "T1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "R1", ",", "t"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"t", ",", "u", ",", "v"}], "]"}], "-", "t", "-", "u", "-", 
          "v"}], ")"}], "/", "v"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "v", " ", "v"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "R1", ",", "T1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "R1", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "Eps", ",", "u"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8326796468254147`*^9, 3.8326796469581003`*^9}, {
   3.832679711233315*^9, 3.8326797571611233`*^9}, {3.832679798290784*^9, 
   3.8326798850657797`*^9}, {3.83268074902584*^9, 3.83268075335779*^9}, {
   3.832683586560635*^9, 3.832683588253152*^9}, {3.835190615187943*^9, 
   3.835190678257571*^9}, {3.83519073231909*^9, 3.835190740111396*^9}, {
   3.838588329444373*^9, 3.8385883307386627`*^9}, {3.839507244096611*^9, 
   3.8395072449472847`*^9}, {3.839955683041654*^9, 3.839955683042485*^9}, 
   3.839967629291856*^9, {3.882292579280724*^9, 3.882292584702881*^9}, 
   3.882296122139909*^9, {3.894618664672419*^9, 3.894618665564041*^9}, {
   3.894622302098629*^9, 3.894622307312501*^9}, 3.894622522909493*^9, {
   3.901534345951412*^9, 3.901534355024295*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"0ad52661-98bf-4a58-a3a4-25a81e5dbe65"],

Cell[BoxData["0.4287991197462908`"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0WtIk2EYxvHXshXT6YQO5GhuU9DVpiung0DzcTBXSZE4yCXMZtNI36ST
y33ohGyWGoWxDh5miJhSoQSrlmDKPBRSzHAg1qY2cdTzxiQWRsf7/nDx+3h9
+EvNdSWWGIZhDsOM22s95CYlnlNV6YVgU9u/Zi0YK5an8dso2TduexUHslOR
9wng/JhycyJ4Uh18g2b9bFpAS7ZaGSG4bXJPKiryu/LR1kXNQXToRo8R9Woz
WVS8UGFDc5myVrRDN/wA9e9I7kdXLUNutDm4GERHSqciqORFY34SeEh+OVp5
h5Leh9bZGnDpdvsMCxazf8KoJGc3cxqs8TMp6ICkV436NXtL0bxLvrOo87q3
BR3VjcyjXxx9n26BugpeaM5JyduiHtHOu5Q0hCVCBziR+8vYAg4o59z2+/B7
1Vhd1E7Ja36KZz9Ylr3CiTsoyR4t/C0B1x5NC6Vgo4udlYF94VR1BvhxrXu5
9islhg1VehZcTRTnLVFKfPaCp6jFa1B/BhXawX70XsD0AZWUq3QhMCBI+LuR
o8SqdKg2gaoubXkcqM+Q2dBMc/wztJJ/YBkdHuuOxIODV9YpBGDMxaMm1N2Z
puj8RonUJYheiEBnw5Hv9eCK5ofSCibzTFnj6zniz/GdRx/PpAcmwNCT4oJJ
8Plxmc4SyxFFx7SgGpQfC5hfgva6XbyogCPXTpjrtUKOiBtE7/TgmXPGLc4k
jvwHVIM+lw==
  "],
 CellLabel->
  "Out[229]=",ExpressionUUID->"6a8cb45d-45e1-49b5-9039-0113ce30f593"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G81", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", 
            RowBox[{"t", ",", "u"}], "]"}], "-", "t", "-", "u"}], ")"}], "/", 
         "Eps"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"t", " ", "u"}], ")"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"t", ",", "T1", ",", "Midpt"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "R1", ",", "T1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"t", ",", "u", ",", "v"}], "]"}], "-", "t", "-", "u", "-", 
          "v"}], ")"}], "/", "v"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "v", " ", "v"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "T1", ",", "Midpt"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "R1", ",", "T1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "Eps", ",", "u"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.832680783520172*^9, 3.8326807983839903`*^9}, {
   3.832683631023575*^9, 3.8326836383691483`*^9}, {3.8351907583297663`*^9, 
   3.835190795320388*^9}, {3.8385883694684267`*^9, 3.8385883705316277`*^9}, {
   3.839507272418062*^9, 3.839507273091934*^9}, {3.8399556830479927`*^9, 
   3.839955683049068*^9}, {3.8399573549168777`*^9, 3.839957357163102*^9}, 
   3.839967665074174*^9, {3.881527801155846*^9, 3.881527802968721*^9}, {
   3.8822926029667997`*^9, 3.882292606302446*^9}, {3.8822928727998247`*^9, 
   3.882292874610265*^9}, {3.8822941525994453`*^9, 3.882294154508271*^9}, {
   3.882379145546281*^9, 3.88237914757902*^9}, {3.8946223257319613`*^9, 
   3.8946223289538317`*^9}, 3.8946225243915453`*^9, {3.901534706360466*^9, 
   3.901534709217914*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"a4b565af-ee52-41e8-a952-c49d74c8c7b1"],

Cell[BoxData["0.9098522679716368`"], "Output",
 CellChangeTimes->CompressedData["
1:eJwdz21Ik3EQAPC1BovN6SQd0gi3BWWa+ARrWhHsP4sZ6mjSyzAboxJttdaH
fGFYocViLrfVYlFZZERFNXAhxcwXCrasQZGsnAaxtkmGz6NjlBum1l0fjh93
x91x0qPmusZVLBZLC7Erq2mzykGTjNhdij6oEF2tBH/YX2/kuWlCSoIBPvhn
pu9zNsjdxC/IAZ3LoRCqS2cSKLsqwhaCO8evFaH6wR4lqrFvrUUdQyID6jXm
mdF1msIOdFEsdqISg6f3/1yL4Cna1X3Cjx7rCHxHE7Z7adT6JUeZC1oC1V7j
dZp8ULRMnASjfZGwCWxVlTHoem875zToU4qlqFA1Uo42KOSH0dH4y7No9+xa
J2qQNH9DY24q7gK3BAamJz2wb+mQtPgGTepT0fzLoJ8XOXIFFO0ZGbbehPwh
Y1Tfhv9lnOG94Giy+HFhL00EyzV/JeCnBXm+FCzRm6gNoH1+bHsR+Ojr4syp
WZq8mWJpTaDR9EITo2kydcnhQw+0ZY+jzyKpbXEw79X+J+jd5+YwOtjgUydA
yYXOFS4D96nOijWgRvNRzweVLtqCdk2cGUBlYxd/ov011lQWqFq4VSoA99nY
BnR3KFZ2Zw7qCjmvNUkTqrb6PupKS3+hS4Yw1Qb2zyWpwGqGnFewLahsfiga
BDk6G3kLvju4om7kMKR9R4+wCdRmyo/7wWBdM/e3gCHvzcZzlULoT/tiVWCy
Xq/z5DLkH+jzTrs=
  "],
 CellLabel->
  "Out[230]=",ExpressionUUID->"2d97e172-690c-40d4-836e-2add6d1a91c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"G82", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FF", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Theta", "[", "t", "]"}], "-", "t", "-", "u"}], ")"}], "/", 
       "u"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"t", " ", "u", " ", "u"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "Midpt", ",", "T2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "R1", ",", "T1"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"G8", "=", 
  RowBox[{"G81", "+", "G82"}]}]}], "Input",
 CellChangeTimes->{{3.8326836428831673`*^9, 3.8326836429635563`*^9}, {
   3.835190843741922*^9, 3.835190857956355*^9}, {3.835191387577002*^9, 
   3.835191387934507*^9}, {3.837351510109208*^9, 3.837351511159656*^9}, {
   3.8375405077431383`*^9, 3.8375405086292763`*^9}, {3.83858841171701*^9, 
   3.838588412720022*^9}, {3.839507308294887*^9, 3.839507308692727*^9}, {
   3.839508190755316*^9, 3.8395081914367456`*^9}, {3.839941386285571*^9, 
   3.8399414233390503`*^9}, {3.8399489245535183`*^9, 3.839948926923064*^9}, {
   3.839952928732346*^9, 3.839952928936289*^9}, 3.839955683053627*^9, {
   3.8399676986597567`*^9, 3.839967713251545*^9}, {3.8815279561632423`*^9, 
   3.881527956320529*^9}, {3.882292643053941*^9, 3.882292643056396*^9}, {
   3.882292883323761*^9, 3.882292883749509*^9}, {3.882294171581708*^9, 
   3.882294171678575*^9}, 3.882379173552244*^9, 3.894291028306239*^9, {
   3.9015349942611923`*^9, 3.901534994467145*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"808e4bc2-22f3-4be3-a7bb-352c83162b01"],

Cell[BoxData["0.01883015946644197954485857878059025971`15."], "Output",
 CellChangeTimes->{
  3.832683661723277*^9, 3.8351875263134413`*^9, 3.8351910882161016`*^9, 
   3.835191392381024*^9, 3.835197118570697*^9, 3.8351976353437567`*^9, 
   3.835199074392048*^9, 3.835199274627995*^9, {3.835199517380612*^9, 
   3.835199519868414*^9}, 3.8351998126695642`*^9, 3.835200007978759*^9, {
   3.83520010867909*^9, 3.83520011938724*^9}, 3.835200268342444*^9, 
   3.8352003789594717`*^9, 3.8352004839979753`*^9, 3.8352006366471243`*^9, 
   3.835200744714367*^9, 3.835200861915524*^9, 3.8352009749091043`*^9, 
   3.835201297476615*^9, 3.835201503078006*^9, 3.835201592508251*^9, 
   3.8352017344999037`*^9, 3.8352020614212093`*^9, 3.8359094896632757`*^9, 
   3.835911872061002*^9, 3.835914174696827*^9, 3.835914281235723*^9, 
   3.8359144182823467`*^9, 3.835914501609795*^9, 3.8359145396937323`*^9, 
   3.835914592976523*^9, 3.835914683613864*^9, 3.835914727514771*^9, 
   3.835914780457144*^9, 3.835914818529292*^9, 3.835914864850216*^9, 
   3.835915104635714*^9, 3.835915174771731*^9, 3.835915212339135*^9, 
   3.835915482314946*^9, 3.835915569465282*^9, 3.835915629908536*^9, 
   3.835915670719056*^9, 3.835915947589706*^9, 3.835916142924447*^9, 
   3.835916351499077*^9, 3.835916561936404*^9, 3.835916750570444*^9, 
   3.835917023956686*^9, 3.835917224010494*^9, 3.835917437031425*^9, {
   3.835918075234727*^9, 3.8359180784852533`*^9}, 3.835987744354477*^9, 
   3.8371858441074667`*^9, 3.837350159854607*^9, 3.8373515153586884`*^9, 
   3.837540533716743*^9, 3.837551346593019*^9, 3.838588417582506*^9, 
   3.839507324692089*^9, 3.8395078504477863`*^9, 3.839508193009295*^9, 
   3.839512045084093*^9, 3.839948928807498*^9, {3.83995015479356*^9, 
   3.8399501583088093`*^9}, 3.839952894420124*^9, 3.839953086588332*^9, 
   3.83995741380403*^9, {3.839967703286586*^9, 3.839967714625806*^9}, 
   3.881527128037599*^9, 3.881527959535981*^9, 3.88229185745669*^9, 
   3.882292645995178*^9, 3.882292885553681*^9, 3.882293689739834*^9, 
   3.8822946168723707`*^9, 3.882294963710238*^9, 3.8822958767601852`*^9, 
   3.88236901454438*^9, 3.8823695431273127`*^9, 3.8823759460263147`*^9, 
   3.882376158861652*^9, 3.88237661563428*^9, 3.882377060152957*^9, 
   3.882379175216055*^9, 3.8823796390583897`*^9, 3.882380037604178*^9, 
   3.8831988499279623`*^9, 3.884167257118425*^9, 3.8841685254443817`*^9, 
   3.8841691527475348`*^9, 3.8841696131423197`*^9, 3.8942908322673883`*^9, 
   3.894291481545402*^9, 3.894294299916863*^9, 3.8942952372005253`*^9, 
   3.894618760750803*^9, 3.8946223599425592`*^9, 3.894790964886758*^9, 
   3.899631689371286*^9, 3.900840951872613*^9, 3.9008519965175543`*^9, 
   3.9015349959361362`*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"f9913f70-7dc0-4195-a963-1177dc7dab73"],

Cell[BoxData["0.9286824274380787`"], "Output",
 CellChangeTimes->{
  3.832683661723277*^9, 3.8351875263134413`*^9, 3.8351910882161016`*^9, 
   3.835191392381024*^9, 3.835197118570697*^9, 3.8351976353437567`*^9, 
   3.835199074392048*^9, 3.835199274627995*^9, {3.835199517380612*^9, 
   3.835199519868414*^9}, 3.8351998126695642`*^9, 3.835200007978759*^9, {
   3.83520010867909*^9, 3.83520011938724*^9}, 3.835200268342444*^9, 
   3.8352003789594717`*^9, 3.8352004839979753`*^9, 3.8352006366471243`*^9, 
   3.835200744714367*^9, 3.835200861915524*^9, 3.8352009749091043`*^9, 
   3.835201297476615*^9, 3.835201503078006*^9, 3.835201592508251*^9, 
   3.8352017344999037`*^9, 3.8352020614212093`*^9, 3.8359094896632757`*^9, 
   3.835911872061002*^9, 3.835914174696827*^9, 3.835914281235723*^9, 
   3.8359144182823467`*^9, 3.835914501609795*^9, 3.8359145396937323`*^9, 
   3.835914592976523*^9, 3.835914683613864*^9, 3.835914727514771*^9, 
   3.835914780457144*^9, 3.835914818529292*^9, 3.835914864850216*^9, 
   3.835915104635714*^9, 3.835915174771731*^9, 3.835915212339135*^9, 
   3.835915482314946*^9, 3.835915569465282*^9, 3.835915629908536*^9, 
   3.835915670719056*^9, 3.835915947589706*^9, 3.835916142924447*^9, 
   3.835916351499077*^9, 3.835916561936404*^9, 3.835916750570444*^9, 
   3.835917023956686*^9, 3.835917224010494*^9, 3.835917437031425*^9, {
   3.835918075234727*^9, 3.8359180784852533`*^9}, 3.835987744354477*^9, 
   3.8371858441074667`*^9, 3.837350159854607*^9, 3.8373515153586884`*^9, 
   3.837540533716743*^9, 3.837551346593019*^9, 3.838588417582506*^9, 
   3.839507324692089*^9, 3.8395078504477863`*^9, 3.839508193009295*^9, 
   3.839512045084093*^9, 3.839948928807498*^9, {3.83995015479356*^9, 
   3.8399501583088093`*^9}, 3.839952894420124*^9, 3.839953086588332*^9, 
   3.83995741380403*^9, {3.839967703286586*^9, 3.839967714625806*^9}, 
   3.881527128037599*^9, 3.881527959535981*^9, 3.88229185745669*^9, 
   3.882292645995178*^9, 3.882292885553681*^9, 3.882293689739834*^9, 
   3.8822946168723707`*^9, 3.882294963710238*^9, 3.8822958767601852`*^9, 
   3.88236901454438*^9, 3.8823695431273127`*^9, 3.8823759460263147`*^9, 
   3.882376158861652*^9, 3.88237661563428*^9, 3.882377060152957*^9, 
   3.882379175216055*^9, 3.8823796390583897`*^9, 3.882380037604178*^9, 
   3.8831988499279623`*^9, 3.884167257118425*^9, 3.8841685254443817`*^9, 
   3.8841691527475348`*^9, 3.8841696131423197`*^9, 3.8942908322673883`*^9, 
   3.894291481545402*^9, 3.894294299916863*^9, 3.8942952372005253`*^9, 
   3.894618760750803*^9, 3.8946223599425592`*^9, 3.894790964886758*^9, 
   3.899631689371286*^9, 3.900840951872613*^9, 3.9008519965175543`*^9, 
   3.90153499593819*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"b240dbff-2124-42b5-8e84-7ca86a0568ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GofMidpt", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FF", "[", 
     RowBox[{"thetaEps", "/", "Eps"}], "]"}], "/", "Eps"}], "-", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", "t", "]"}], "-", "t"}], ")"}], "/", 
         "Eps"}], "]"}], "/", "t"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "Eps", ",", "Midpt"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "+", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FF", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ThetaEps", "[", 
            RowBox[{"t", ",", "u"}], "]"}], "-", "t", "-", "u"}], ")"}], "/", 
         "Eps"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"t", " ", "u"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "Eps", ",", "Midpt"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "Eps", ",", "t"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "/", "Eps"}], 
   "-", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Theta", "[", 
           RowBox[{"t", ",", "u", ",", "v"}], "]"}], "-", "t", "-", "u", "-", 
          "v"}], ")"}], "/", "v"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", " ", "u", " ", "v", " ", "v"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "Eps", ",", "Midpt"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "Eps", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "Eps", ",", "u"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], "}"}]}], 
     ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.832537778188376*^9, 3.832537778402306*^9}, 
   3.832537880321537*^9, {3.832683649831161*^9, 3.8326836499004507`*^9}, {
   3.835191126317993*^9, 3.8351911294377623`*^9}, 3.835191176580711*^9, {
   3.835191209833108*^9, 3.835191234422654*^9}, {3.8399556830584393`*^9, 
   3.8399556830616293`*^9}, {3.8399561636576843`*^9, 
   3.8399561981716747`*^9}, {3.839956234566246*^9, 3.8399562361405153`*^9}, {
   3.839956366800918*^9, 3.8399563669355497`*^9}, {3.839957427636495*^9, 
   3.8399574298189783`*^9}, {3.881527963863513*^9, 3.881527968808836*^9}, {
   3.882292654149024*^9, 3.882292655862454*^9}, {3.882292890763061*^9, 
   3.882292894636345*^9}, {3.882292935215025*^9, 3.882292936779221*^9}, {
   3.882294177388755*^9, 3.882294181292544*^9}, {3.8823791842992773`*^9, 
   3.882379190090934*^9}, {3.894291489307145*^9, 3.8942914902692013`*^9}, {
   3.894622365419404*^9, 3.894622372492793*^9}, 3.8946224689584703`*^9, {
   3.8946225268902073`*^9, 3.894622529023163*^9}, {3.9015350189314947`*^9, 
   3.901535024842661*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"5381081c-85b7-41a9-bce7-37fc7c984e4e"],

Cell[BoxData["5.900436529267608`"], "Output",
 CellChangeTimes->{
  3.835191255957515*^9, 3.835197142567645*^9, 3.83519765697184*^9, 
   3.8351990967898273`*^9, 3.835202084450968*^9, 3.835909526084894*^9, 
   3.835911903363244*^9, 3.8359181104528027`*^9, 3.835987765237289*^9, 
   3.8371858662997637`*^9, 3.837290785943576*^9, 3.837350185965444*^9, 
   3.837540559784903*^9, 3.837551386529223*^9, 3.838588450683959*^9, 
   3.839507362497437*^9, 3.839950185420368*^9, 3.8399531130229177`*^9, {
   3.839956173755393*^9, 3.839956209714402*^9}, 3.839956267787026*^9, 
   3.839956402582697*^9, 3.839957477777979*^9, 3.881527176958664*^9, 
   3.881528022523725*^9, 3.882291932012896*^9, 3.882292685568185*^9, 
   3.8822929261739597`*^9, 3.8822932473631353`*^9, 3.8822946440689497`*^9, 
   3.882295000795282*^9, 3.882369037276244*^9, 3.882369628872685*^9, 
   3.882375969098003*^9, 3.8823761833324013`*^9, 3.882376643993832*^9, 
   3.8823770853938513`*^9, 3.882379218727705*^9, 3.882379678781584*^9, 
   3.8823800693678303`*^9, 3.883198869209857*^9, 3.8841673861638603`*^9, 
   3.884168548890802*^9, 3.884169173435951*^9, 3.894290857578994*^9, 
   3.894291524133059*^9, 3.894294329655239*^9, 3.894295262585722*^9, 
   3.894618783631521*^9, 3.894622400818681*^9, 3.8947909996423407`*^9, 
   3.899631718468775*^9, 3.899632055553141*^9, 3.900840987792659*^9, 
   3.9008520235627213`*^9, 3.901535072225823*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"837fdcff-0a38-47b2-8ccc-d03f69a9b42a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"twin", " ", "prime", " ", "bound", " ", "Eq", " ", 
   RowBox[{"(", "7.13", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.839941054276173*^9, 3.839941074993438*^9}, {
   3.839941623208229*^9, 3.839941654195595*^9}, 3.839941730799667*^9, {
   3.9015352976189938`*^9, 
   3.90153529842213*^9}},ExpressionUUID->"01e42acd-6525-4d8a-bb01-\
44133678eab9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Gsum", "=", 
    RowBox[{
    "G1", "+", "G2", "+", "G3", "+", "G4", "+", "G5", "+", "G6", "+", "G7", 
     "+", "G8"}]}], "\[IndentingNewLine]", 
   RowBox[{"Pi2pi", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Gsum", "-", " ", "H2Wu", "+", 
       RowBox[{"GofMidpt", "*", "Isum"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"5", " ", 
       RowBox[{"E", "^", "EulerGamma"}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8297283953902683`*^9, 3.829728444267847*^9}, {
   3.8297284804126062`*^9, 3.8297285469495296`*^9}, {3.8297286772522163`*^9, 
   3.8297287618825293`*^9}, {3.829730073361389*^9, 3.829730076707883*^9}, {
   3.829733170836516*^9, 3.829733209047661*^9}, {3.829734325969137*^9, 
   3.829734334810075*^9}, {3.8297350039853687`*^9, 3.829735007174693*^9}, 
   3.8297358973767223`*^9, 3.829736088628409*^9, {3.829736130980283*^9, 
   3.82973621783255*^9}, {3.829736854009478*^9, 3.829736855356366*^9}, {
   3.829758281506105*^9, 3.8297583237858877`*^9}, {3.830004191307241*^9, 
   3.830004194803671*^9}, {3.830206174372321*^9, 3.830206189927519*^9}, {
   3.830210385316462*^9, 3.830210412359704*^9}, {3.830210924614706*^9, 
   3.8302109314905357`*^9}, {3.830213061694113*^9, 3.830213063934854*^9}, {
   3.830213276062148*^9, 3.830213279080435*^9}, 3.8302148042197437`*^9, {
   3.8309547275162077`*^9, 3.8309547495808363`*^9}, {3.830957190121687*^9, 
   3.830957208180828*^9}, {3.830959219675313*^9, 3.8309592296263037`*^9}, {
   3.830959552412342*^9, 3.8309595549543457`*^9}, {3.830960160237039*^9, 
   3.830960163309596*^9}, 3.830960339310453*^9, {3.830975525275497*^9, 
   3.8309755468747063`*^9}, {3.832164788145164*^9, 3.832164788361199*^9}, 
   3.83217551310145*^9, {3.832537781911827*^9, 3.832537782666827*^9}, {
   3.832680121837537*^9, 3.832680135359894*^9}, {3.832680806637723*^9, 
   3.8326808141769648`*^9}, {3.83519131683622*^9, 3.8351913493314943`*^9}, {
   3.835192178423216*^9, 3.835192211256441*^9}, {3.835197796858068*^9, 
   3.835197821885056*^9}, {3.835197917358191*^9, 3.835197918632986*^9}, {
   3.8351980355472603`*^9, 3.835198051790843*^9}, {3.8351981288488092`*^9, 
   3.835198129079199*^9}, 3.837540563532568*^9, 3.8942914955623007`*^9, {
   3.901535253576199*^9, 3.901535258496808*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"bc614065-6043-4f43-a41b-87825d0713dd"],

Cell[BoxData["27.70864675348745`"], "Output",
 CellChangeTimes->{
  3.829728551873888*^9, 3.829728778909032*^9, 3.829730087670767*^9, 
   3.8297330405427647`*^9, 3.82973325665692*^9, 3.829734351333638*^9, 
   3.829736220166018*^9, 3.829736259674223*^9, 3.829736352589099*^9, 
   3.829736579039199*^9, 3.829736894217381*^9, 3.8297371528909197`*^9, 
   3.829737403590294*^9, 3.8297530094768467`*^9, 3.829758283444162*^9, 
   3.829758324969521*^9, 3.829758364260234*^9, 3.82975841756468*^9, 
   3.829774581493937*^9, 3.829780120863505*^9, 3.8297803823263617`*^9, 
   3.829780666528808*^9, 3.8297810379121447`*^9, 3.829781186815239*^9, 
   3.829781340998207*^9, 3.829781711690629*^9, 3.8297819359262533`*^9, 
   3.82991768148631*^9, 3.830004150634021*^9, 3.83000419717829*^9, {
   3.8302061643237677`*^9, 3.83020619028561*^9}, {3.8302103885515413`*^9, 
   3.8302104128584003`*^9}, {3.8302109267487783`*^9, 3.830210932131296*^9}, 
   3.830213064596733*^9, 3.830213105851932*^9, 3.830213279645855*^9, 
   3.830214625825596*^9, 3.830214805329067*^9, 3.8302151838521433`*^9, 
   3.830215424297819*^9, 3.830215669740075*^9, 3.8302158269243402`*^9, 
   3.830215858674121*^9, 3.8302646164270973`*^9, 3.830264779298214*^9, 
   3.8302649243974943`*^9, 3.830265051817721*^9, 3.830265173118824*^9, 
   3.830265322236802*^9, 3.830265485992523*^9, 3.8302656171363792`*^9, 
   3.8302657296783133`*^9, 3.830266017213089*^9, 3.830266168029819*^9, 
   3.830266296232997*^9, 3.8302664047826138`*^9, 3.830266549264887*^9, 
   3.830266718751534*^9, 3.8302668714948874`*^9, 3.830266991611573*^9, 
   3.830267110478035*^9, 3.830267243630576*^9, 3.830267439378454*^9, 
   3.830267575332972*^9, 3.8302677189032583`*^9, 3.830267841306697*^9, 
   3.830267980768808*^9, 3.830268096619557*^9, 3.830268220033394*^9, 
   3.830268355531706*^9, 3.830380189067412*^9, 3.830450564649396*^9, 
   3.830526494913231*^9, 3.830954695189041*^9, {3.8309547355503387`*^9, 
   3.830954752224577*^9}, 3.83095720242803*^9, {3.8309592047090483`*^9, 
   3.830959221956605*^9}, {3.8309595386268797`*^9, 3.83095955549494*^9}, 
   3.8309601652238073`*^9, 3.830960195613658*^9, 3.83096029356842*^9, 
   3.830960511758094*^9, 3.830962211111973*^9, {3.830975530450914*^9, 
   3.8309755481156473`*^9}, 3.830976643328027*^9, 3.831316272558257*^9, 
   3.831319877263235*^9, 3.831756296034436*^9, 3.8320033859767*^9, 
   3.832003431339048*^9, 3.832003966051898*^9, 3.832026546514529*^9, 
   3.8320265889435997`*^9, 3.832079738827759*^9, 3.832079997394446*^9, 
   3.832080293563012*^9, 3.832080569310215*^9, 3.832080932902573*^9, 
   3.832081190469491*^9, 3.8320815827728987`*^9, 3.832081898732184*^9, 
   3.8320821736682043`*^9, 3.832082828979648*^9, 3.832083089620775*^9, 
   3.832102245523197*^9, 3.832103159356764*^9, 3.8321034255118523`*^9, 
   3.832107266480582*^9, 3.832107956364821*^9, 3.83210815912471*^9, 
   3.832108522944109*^9, 3.8321087575259867`*^9, 3.83215532926833*^9, 
   3.8321557025036907`*^9, 3.8321565654207487`*^9, {3.8321567234926453`*^9, 
   3.832156728434836*^9}, 3.8321568272817583`*^9, 3.832156902315508*^9, 
   3.832161282127802*^9, 3.832161762737734*^9, 3.8321618553858967`*^9, 
   3.8321619720114193`*^9, 3.83216203664758*^9, 3.832162097516391*^9, 
   3.8321623855800877`*^9, 3.832162533237056*^9, 3.832162742675316*^9, 
   3.832162903296371*^9, 3.8321630492512627`*^9, 3.832163243773526*^9, 
   3.832163377983122*^9, 3.832163435998877*^9, 3.8321635327290792`*^9, 
   3.832163617730527*^9, 3.8321637234921722`*^9, 3.832163956566947*^9, 
   3.8321640952041283`*^9, 3.83216425608782*^9, 3.832164315243313*^9, 
   3.832164395535389*^9, 3.832164455935917*^9, 3.832164514203561*^9, 
   3.832164575888146*^9, 3.8321646426697493`*^9, 3.832164691940714*^9, {
   3.832164764914895*^9, 3.832164791017927*^9}, 3.832164855101509*^9, 
   3.8321659531060123`*^9, 3.832166018856949*^9, 3.832166073541731*^9, 
   3.832166117692402*^9, 3.832166649098751*^9, 3.8321667677635508`*^9, 
   3.8321668919388866`*^9, 3.832166984266947*^9, 3.832167236067358*^9, 
   3.832173387377822*^9, 3.83217353698452*^9, 3.8321736362978153`*^9, 
   3.832173859691662*^9, 3.832174045940287*^9, 3.832174240429841*^9, 
   3.8321744002125587`*^9, 3.832174462830105*^9, 3.832174507130015*^9, 
   3.83217462089364*^9, 3.8321755605011387`*^9, 3.83217838876791*^9, 
   3.832538066719821*^9, 3.8326801358745403`*^9, 3.8326808192884493`*^9, 
   3.832683728825561*^9, 3.8326840127185917`*^9, 3.832684293158783*^9, 
   3.832684437920439*^9, 3.8351875644540462`*^9, 3.835191357796788*^9, 
   3.835191394472546*^9, 3.835192198470438*^9, 3.8351922858166447`*^9, 
   3.835197147535972*^9, 3.8351976595619087`*^9, 3.835197757270927*^9, 
   3.835197920168902*^9, 3.835197961885387*^9, 3.835198023049193*^9, 
   3.8351980577187567`*^9, 3.835198099061575*^9, 3.8351981305634203`*^9, 
   3.835198202457638*^9, 3.8351982607596283`*^9, 3.8351982941928587`*^9, 
   3.835198326593346*^9, 3.8351983586513433`*^9, {3.835198407772937*^9, 
   3.835198437242784*^9}, 3.835198469290393*^9, 3.835198501732189*^9, 
   3.8351985474438953`*^9, 3.835198598714443*^9, 3.835198734928121*^9, 
   3.8351987922814837`*^9, 3.835199111555627*^9, 3.835199278656781*^9, 
   3.835199531948927*^9, 3.835199591805838*^9, 3.835199627241909*^9, 
   3.835199831544487*^9, 3.835200016711205*^9, 3.835200121733461*^9, 
   3.8352002727304583`*^9, 3.835200381831725*^9, 3.8352004869514713`*^9, 
   3.835200640809575*^9, 3.8352007530724697`*^9, 3.835200864111785*^9, 
   3.8352009864700212`*^9, {3.835201053985752*^9, 3.835201112611446*^9}, 
   3.835202088079897*^9, 3.83590961259077*^9, 3.835911562927784*^9, 
   3.835911634295361*^9, 3.835911907895982*^9, 3.8359121367820797`*^9, 
   3.8359121830885468`*^9, 3.835912244554675*^9, 3.835912281492515*^9, 
   3.8359124050752296`*^9, 3.835912458007605*^9, 3.835912534850876*^9, 
   3.83591259938484*^9, 3.835912659540905*^9, 3.8359127029692717`*^9, 
   3.835912757224831*^9, 3.8359128165027933`*^9, 3.8359128554209633`*^9, 
   3.83591291545518*^9, 3.835912976740076*^9, 3.8359130170098343`*^9, 
   3.835913084871374*^9, 3.8359131308652554`*^9, 3.8359131850141697`*^9, 
   3.8359132965029373`*^9, 3.835913353658839*^9, 3.835913390252886*^9, 
   3.835913433329945*^9, 3.835913492355379*^9, 3.835913532373509*^9, 
   3.8359135951872873`*^9, 3.835913652773439*^9, 3.835913683971198*^9, 
   3.83591374168372*^9, 3.835913794120674*^9, 3.835913849991404*^9, 
   3.835913927931151*^9, 3.835913963731152*^9, 3.835914023199253*^9, 
   3.8359141858118067`*^9, 3.835914293040105*^9, 3.835914421513775*^9, 
   3.8359145039133177`*^9, 3.835914541980138*^9, 3.835914595389329*^9, 
   3.8359146863559227`*^9, 3.835914736209112*^9, 3.8359147827980003`*^9, 
   3.8359148219414053`*^9, 3.8359148671935663`*^9, 3.835915108641453*^9, 
   3.835915177192972*^9, 3.835915214858947*^9, 3.835915273647583*^9, 
   3.835915312936337*^9, 3.835915382917263*^9, 3.835915484803837*^9, 
   3.8359155732341003`*^9, 3.835915633004917*^9, 3.835915673038486*^9, 
   3.835915966759495*^9, 3.835916164875465*^9, 3.835916377864381*^9, 
   3.835916566202615*^9, 3.835916753889621*^9, 3.835917028490458*^9, 
   3.835917229179771*^9, 3.835917440499508*^9, 3.835917482496117*^9, 
   3.835917517563985*^9, 3.835917558348712*^9, 3.835917596448398*^9, 
   3.835917629515258*^9, 3.835917670784318*^9, 3.835917713452076*^9, 
   3.835917743735538*^9, 3.835917790516801*^9, 3.8359181180006113`*^9, 
   3.835987773077849*^9, 3.837185917730674*^9, 3.83735024162214*^9, 
   3.83735142004832*^9, 3.837351526177497*^9, 3.837540566898984*^9, 
   3.837551406324144*^9, 3.837551869702503*^9, 3.838588462726699*^9, 
   3.839507453406096*^9, 3.839512048135312*^9, 3.8399531236319313`*^9, 
   3.839957498394577*^9, 3.8399576186854877`*^9, 3.839957692251319*^9, 
   3.839962206933119*^9, 3.8399677228117437`*^9, 3.839968116215164*^9, 
   3.8399685390059013`*^9, 3.881527222906147*^9, 3.8815280399083147`*^9, 
   3.882291932077525*^9, 3.882292695847095*^9, 3.882292942673962*^9, {
   3.882293249811244*^9, 3.8822932656774693`*^9}, 3.882293704743779*^9, 
   3.882294653583638*^9, 3.882295008034174*^9, 3.882295886310316*^9, 
   3.882296349906931*^9, 3.8822965396833563`*^9, 3.882369045582247*^9, 
   3.88236963290197*^9, 3.882375972280981*^9, 3.8823761860038567`*^9, 
   3.882376646604493*^9, 3.882377110252139*^9, {3.882379232346746*^9, 
   3.88237924505258*^9}, 3.88237968105976*^9, 3.882380082537489*^9, 
   3.883198883586256*^9, 3.884167422350066*^9, 3.884167801950212*^9, 
   3.8841681069595327`*^9, 3.8841686027688723`*^9, 3.8841692296892548`*^9, 
   3.894290863831459*^9, {3.89429154252221*^9, 3.894291545523203*^9}, 
   3.8942943452148237`*^9, 3.894295305131722*^9, 3.894618833174789*^9, 
   3.894622411194106*^9, 3.894791008664592*^9, 3.899631726687961*^9, 
   3.899632059186419*^9, 3.9008409910700483`*^9, 3.9008520268844213`*^9, 
   3.901535178215176*^9, 3.901535261473713*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"8b294788-02be-4077-b87f-254fcca6e266"],

Cell[BoxData["3.2289990681976657`"], "Output",
 CellChangeTimes->{
  3.829728551873888*^9, 3.829728778909032*^9, 3.829730087670767*^9, 
   3.8297330405427647`*^9, 3.82973325665692*^9, 3.829734351333638*^9, 
   3.829736220166018*^9, 3.829736259674223*^9, 3.829736352589099*^9, 
   3.829736579039199*^9, 3.829736894217381*^9, 3.8297371528909197`*^9, 
   3.829737403590294*^9, 3.8297530094768467`*^9, 3.829758283444162*^9, 
   3.829758324969521*^9, 3.829758364260234*^9, 3.82975841756468*^9, 
   3.829774581493937*^9, 3.829780120863505*^9, 3.8297803823263617`*^9, 
   3.829780666528808*^9, 3.8297810379121447`*^9, 3.829781186815239*^9, 
   3.829781340998207*^9, 3.829781711690629*^9, 3.8297819359262533`*^9, 
   3.82991768148631*^9, 3.830004150634021*^9, 3.83000419717829*^9, {
   3.8302061643237677`*^9, 3.83020619028561*^9}, {3.8302103885515413`*^9, 
   3.8302104128584003`*^9}, {3.8302109267487783`*^9, 3.830210932131296*^9}, 
   3.830213064596733*^9, 3.830213105851932*^9, 3.830213279645855*^9, 
   3.830214625825596*^9, 3.830214805329067*^9, 3.8302151838521433`*^9, 
   3.830215424297819*^9, 3.830215669740075*^9, 3.8302158269243402`*^9, 
   3.830215858674121*^9, 3.8302646164270973`*^9, 3.830264779298214*^9, 
   3.8302649243974943`*^9, 3.830265051817721*^9, 3.830265173118824*^9, 
   3.830265322236802*^9, 3.830265485992523*^9, 3.8302656171363792`*^9, 
   3.8302657296783133`*^9, 3.830266017213089*^9, 3.830266168029819*^9, 
   3.830266296232997*^9, 3.8302664047826138`*^9, 3.830266549264887*^9, 
   3.830266718751534*^9, 3.8302668714948874`*^9, 3.830266991611573*^9, 
   3.830267110478035*^9, 3.830267243630576*^9, 3.830267439378454*^9, 
   3.830267575332972*^9, 3.8302677189032583`*^9, 3.830267841306697*^9, 
   3.830267980768808*^9, 3.830268096619557*^9, 3.830268220033394*^9, 
   3.830268355531706*^9, 3.830380189067412*^9, 3.830450564649396*^9, 
   3.830526494913231*^9, 3.830954695189041*^9, {3.8309547355503387`*^9, 
   3.830954752224577*^9}, 3.83095720242803*^9, {3.8309592047090483`*^9, 
   3.830959221956605*^9}, {3.8309595386268797`*^9, 3.83095955549494*^9}, 
   3.8309601652238073`*^9, 3.830960195613658*^9, 3.83096029356842*^9, 
   3.830960511758094*^9, 3.830962211111973*^9, {3.830975530450914*^9, 
   3.8309755481156473`*^9}, 3.830976643328027*^9, 3.831316272558257*^9, 
   3.831319877263235*^9, 3.831756296034436*^9, 3.8320033859767*^9, 
   3.832003431339048*^9, 3.832003966051898*^9, 3.832026546514529*^9, 
   3.8320265889435997`*^9, 3.832079738827759*^9, 3.832079997394446*^9, 
   3.832080293563012*^9, 3.832080569310215*^9, 3.832080932902573*^9, 
   3.832081190469491*^9, 3.8320815827728987`*^9, 3.832081898732184*^9, 
   3.8320821736682043`*^9, 3.832082828979648*^9, 3.832083089620775*^9, 
   3.832102245523197*^9, 3.832103159356764*^9, 3.8321034255118523`*^9, 
   3.832107266480582*^9, 3.832107956364821*^9, 3.83210815912471*^9, 
   3.832108522944109*^9, 3.8321087575259867`*^9, 3.83215532926833*^9, 
   3.8321557025036907`*^9, 3.8321565654207487`*^9, {3.8321567234926453`*^9, 
   3.832156728434836*^9}, 3.8321568272817583`*^9, 3.832156902315508*^9, 
   3.832161282127802*^9, 3.832161762737734*^9, 3.8321618553858967`*^9, 
   3.8321619720114193`*^9, 3.83216203664758*^9, 3.832162097516391*^9, 
   3.8321623855800877`*^9, 3.832162533237056*^9, 3.832162742675316*^9, 
   3.832162903296371*^9, 3.8321630492512627`*^9, 3.832163243773526*^9, 
   3.832163377983122*^9, 3.832163435998877*^9, 3.8321635327290792`*^9, 
   3.832163617730527*^9, 3.8321637234921722`*^9, 3.832163956566947*^9, 
   3.8321640952041283`*^9, 3.83216425608782*^9, 3.832164315243313*^9, 
   3.832164395535389*^9, 3.832164455935917*^9, 3.832164514203561*^9, 
   3.832164575888146*^9, 3.8321646426697493`*^9, 3.832164691940714*^9, {
   3.832164764914895*^9, 3.832164791017927*^9}, 3.832164855101509*^9, 
   3.8321659531060123`*^9, 3.832166018856949*^9, 3.832166073541731*^9, 
   3.832166117692402*^9, 3.832166649098751*^9, 3.8321667677635508`*^9, 
   3.8321668919388866`*^9, 3.832166984266947*^9, 3.832167236067358*^9, 
   3.832173387377822*^9, 3.83217353698452*^9, 3.8321736362978153`*^9, 
   3.832173859691662*^9, 3.832174045940287*^9, 3.832174240429841*^9, 
   3.8321744002125587`*^9, 3.832174462830105*^9, 3.832174507130015*^9, 
   3.83217462089364*^9, 3.8321755605011387`*^9, 3.83217838876791*^9, 
   3.832538066719821*^9, 3.8326801358745403`*^9, 3.8326808192884493`*^9, 
   3.832683728825561*^9, 3.8326840127185917`*^9, 3.832684293158783*^9, 
   3.832684437920439*^9, 3.8351875644540462`*^9, 3.835191357796788*^9, 
   3.835191394472546*^9, 3.835192198470438*^9, 3.8351922858166447`*^9, 
   3.835197147535972*^9, 3.8351976595619087`*^9, 3.835197757270927*^9, 
   3.835197920168902*^9, 3.835197961885387*^9, 3.835198023049193*^9, 
   3.8351980577187567`*^9, 3.835198099061575*^9, 3.8351981305634203`*^9, 
   3.835198202457638*^9, 3.8351982607596283`*^9, 3.8351982941928587`*^9, 
   3.835198326593346*^9, 3.8351983586513433`*^9, {3.835198407772937*^9, 
   3.835198437242784*^9}, 3.835198469290393*^9, 3.835198501732189*^9, 
   3.8351985474438953`*^9, 3.835198598714443*^9, 3.835198734928121*^9, 
   3.8351987922814837`*^9, 3.835199111555627*^9, 3.835199278656781*^9, 
   3.835199531948927*^9, 3.835199591805838*^9, 3.835199627241909*^9, 
   3.835199831544487*^9, 3.835200016711205*^9, 3.835200121733461*^9, 
   3.8352002727304583`*^9, 3.835200381831725*^9, 3.8352004869514713`*^9, 
   3.835200640809575*^9, 3.8352007530724697`*^9, 3.835200864111785*^9, 
   3.8352009864700212`*^9, {3.835201053985752*^9, 3.835201112611446*^9}, 
   3.835202088079897*^9, 3.83590961259077*^9, 3.835911562927784*^9, 
   3.835911634295361*^9, 3.835911907895982*^9, 3.8359121367820797`*^9, 
   3.8359121830885468`*^9, 3.835912244554675*^9, 3.835912281492515*^9, 
   3.8359124050752296`*^9, 3.835912458007605*^9, 3.835912534850876*^9, 
   3.83591259938484*^9, 3.835912659540905*^9, 3.8359127029692717`*^9, 
   3.835912757224831*^9, 3.8359128165027933`*^9, 3.8359128554209633`*^9, 
   3.83591291545518*^9, 3.835912976740076*^9, 3.8359130170098343`*^9, 
   3.835913084871374*^9, 3.8359131308652554`*^9, 3.8359131850141697`*^9, 
   3.8359132965029373`*^9, 3.835913353658839*^9, 3.835913390252886*^9, 
   3.835913433329945*^9, 3.835913492355379*^9, 3.835913532373509*^9, 
   3.8359135951872873`*^9, 3.835913652773439*^9, 3.835913683971198*^9, 
   3.83591374168372*^9, 3.835913794120674*^9, 3.835913849991404*^9, 
   3.835913927931151*^9, 3.835913963731152*^9, 3.835914023199253*^9, 
   3.8359141858118067`*^9, 3.835914293040105*^9, 3.835914421513775*^9, 
   3.8359145039133177`*^9, 3.835914541980138*^9, 3.835914595389329*^9, 
   3.8359146863559227`*^9, 3.835914736209112*^9, 3.8359147827980003`*^9, 
   3.8359148219414053`*^9, 3.8359148671935663`*^9, 3.835915108641453*^9, 
   3.835915177192972*^9, 3.835915214858947*^9, 3.835915273647583*^9, 
   3.835915312936337*^9, 3.835915382917263*^9, 3.835915484803837*^9, 
   3.8359155732341003`*^9, 3.835915633004917*^9, 3.835915673038486*^9, 
   3.835915966759495*^9, 3.835916164875465*^9, 3.835916377864381*^9, 
   3.835916566202615*^9, 3.835916753889621*^9, 3.835917028490458*^9, 
   3.835917229179771*^9, 3.835917440499508*^9, 3.835917482496117*^9, 
   3.835917517563985*^9, 3.835917558348712*^9, 3.835917596448398*^9, 
   3.835917629515258*^9, 3.835917670784318*^9, 3.835917713452076*^9, 
   3.835917743735538*^9, 3.835917790516801*^9, 3.8359181180006113`*^9, 
   3.835987773077849*^9, 3.837185917730674*^9, 3.83735024162214*^9, 
   3.83735142004832*^9, 3.837351526177497*^9, 3.837540566898984*^9, 
   3.837551406324144*^9, 3.837551869702503*^9, 3.838588462726699*^9, 
   3.839507453406096*^9, 3.839512048135312*^9, 3.8399531236319313`*^9, 
   3.839957498394577*^9, 3.8399576186854877`*^9, 3.839957692251319*^9, 
   3.839962206933119*^9, 3.8399677228117437`*^9, 3.839968116215164*^9, 
   3.8399685390059013`*^9, 3.881527222906147*^9, 3.8815280399083147`*^9, 
   3.882291932077525*^9, 3.882292695847095*^9, 3.882292942673962*^9, {
   3.882293249811244*^9, 3.8822932656774693`*^9}, 3.882293704743779*^9, 
   3.882294653583638*^9, 3.882295008034174*^9, 3.882295886310316*^9, 
   3.882296349906931*^9, 3.8822965396833563`*^9, 3.882369045582247*^9, 
   3.88236963290197*^9, 3.882375972280981*^9, 3.8823761860038567`*^9, 
   3.882376646604493*^9, 3.882377110252139*^9, {3.882379232346746*^9, 
   3.88237924505258*^9}, 3.88237968105976*^9, 3.882380082537489*^9, 
   3.883198883586256*^9, 3.884167422350066*^9, 3.884167801950212*^9, 
   3.8841681069595327`*^9, 3.8841686027688723`*^9, 3.8841692296892548`*^9, 
   3.894290863831459*^9, {3.89429154252221*^9, 3.894291545523203*^9}, 
   3.8942943452148237`*^9, 3.894295305131722*^9, 3.894618833174789*^9, 
   3.894622411194106*^9, 3.894791008664592*^9, 3.899631726687961*^9, 
   3.899632059186419*^9, 3.9008409910700483`*^9, 3.9008520268844213`*^9, 
   3.901535178215176*^9, 3.9015352614750338`*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"54108084-ef93-406a-a263-7d01ed4a8850"]
}, Open  ]]
},
WindowSize->{689, 754},
WindowMargins->{{37, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 4989, 116, 724, "Input",ExpressionUUID->"34a5051d-c595-4784-9649-b5dc6e511787"],
Cell[5572, 140, 865, 20, 51, "Output",ExpressionUUID->"cccc2cb8-ec72-4d96-84ef-589bd8eccc5c"],
Cell[6440, 162, 876, 20, 51, "Output",ExpressionUUID->"dfbf5efe-1bef-4d0e-a091-881672907e41"],
Cell[7319, 184, 858, 19, 51, "Output",ExpressionUUID->"34e2a6e5-7900-4f4b-ab03-5530771c619d"],
Cell[8180, 205, 1154, 31, 51, "Output",ExpressionUUID->"1b58499a-bab1-4159-b978-ddde2990b742"],
Cell[9337, 238, 982, 20, 90, "Output",ExpressionUUID->"f4a9bada-7f55-45ac-acb9-3ccf6db55ed3"]
}, Open  ]],
Cell[10334, 261, 428, 12, 30, "Input",ExpressionUUID->"1151b016-68ad-4a9b-a7e6-224e0b40d5bd"],
Cell[CellGroupData[{
Cell[10787, 277, 4156, 112, 157, "Input",ExpressionUUID->"6d4cbc99-2462-4a44-aea4-b68d4742a62a"],
Cell[14946, 391, 2169, 54, 168, "Output",ExpressionUUID->"8c66c22d-fbb2-4055-ac06-8b525a86a28b"]
}, Open  ]],
Cell[17130, 448, 368, 10, 30, "Input",ExpressionUUID->"73dccc8a-28c7-473f-83ed-7901b9d13b59"],
Cell[CellGroupData[{
Cell[17523, 462, 679, 17, 30, "Input",ExpressionUUID->"fed920c0-63f1-4366-a515-9edfaf52c350"],
Cell[18205, 481, 552, 9, 34, "Output",ExpressionUUID->"83552023-b4e2-42e9-9a6e-e098e745f333"]
}, Open  ]],
Cell[18772, 493, 458, 11, 30, "Input",ExpressionUUID->"b40cb88c-1e03-4153-8882-f6773c0d9d04"],
Cell[19233, 506, 5527, 140, 199, "Input",ExpressionUUID->"1935e911-b846-4197-ba63-77a43efd9ffb"],
Cell[CellGroupData[{
Cell[24785, 650, 486, 13, 30, "Input",ExpressionUUID->"1567ff3c-f557-439b-9fbd-766c9d9b706d"],
Cell[25274, 665, 5452, 92, 455, "Output",ExpressionUUID->"a6c3e582-925a-4171-a663-75a8fdb1f96e"]
}, Open  ]],
Cell[30741, 760, 462, 11, 30, "Input",ExpressionUUID->"7dd4e0ad-f2f3-4ba0-b848-ea7e0f9872ad"],
Cell[31206, 773, 14553, 408, 598, "Input",ExpressionUUID->"b2b7bdb5-30b2-4c27-aeb9-3678cc4eacff"],
Cell[CellGroupData[{
Cell[45784, 1185, 574, 14, 30, "Input",ExpressionUUID->"e9c8023d-68f2-4500-9268-2450b8395e98"],
Cell[46361, 1201, 3946, 67, 308, "Output",ExpressionUUID->"836df707-ab87-47fd-9d29-691a80696eeb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50344, 1273, 353, 8, 30, "Input",ExpressionUUID->"9958d9c3-2348-44e4-90ce-0a3a48308125"],
Cell[50700, 1283, 8522, 143, 728, "Output",ExpressionUUID->"a1928dc0-ee29-48c8-8b65-9aede18426b2"]
}, Open  ]],
Cell[59237, 1429, 534, 12, 52, "Input",ExpressionUUID->"4783b098-6db9-4f4f-98b6-7d1bacc2e34a"],
Cell[CellGroupData[{
Cell[59796, 1445, 620, 13, 30, "Input",ExpressionUUID->"04955b0c-3f98-43d5-ba8c-c7add3665531"],
Cell[60419, 1460, 1430, 24, 98, "Output",ExpressionUUID->"c7a3f5bd-8830-47b0-b16a-ba1e2dc2e160"]
}, Open  ]],
Cell[61864, 1487, 509, 13, 73, "Input",ExpressionUUID->"bc391d8c-034c-4204-b26a-154f6e05bb33"],
Cell[CellGroupData[{
Cell[62398, 1504, 9695, 149, 220, "Input",ExpressionUUID->"c67321c0-9d55-4f95-ac71-9af837e09697"],
Cell[72096, 1655, 5046, 71, 51, "Output",ExpressionUUID->"6a15b133-4e9f-45db-94d0-07dfd3ba8844"],
Cell[77145, 1728, 5030, 70, 34, "Output",ExpressionUUID->"e66a65bf-e57b-4bdb-a7be-69bfb399d8a4"],
Cell[82178, 1800, 5032, 70, 34, "Output",ExpressionUUID->"57b4a46d-f888-49e4-bb70-05ea231e97eb"],
Cell[87213, 1872, 5030, 70, 34, "Output",ExpressionUUID->"02d3068a-17cd-4124-820a-19ecb91a5c4f"],
Cell[92246, 1944, 5029, 70, 34, "Output",ExpressionUUID->"cd08dbef-0e5e-4387-8850-5ef361fdf187"],
Cell[97278, 2016, 5030, 70, 34, "Output",ExpressionUUID->"af468176-0817-4137-9206-2898e9cfa90b"],
Cell[102311, 2088, 5032, 70, 34, "Output",ExpressionUUID->"1a2077ae-1cfa-478c-9645-0e9e240685b8"],
Cell[107346, 2160, 5030, 70, 34, "Output",ExpressionUUID->"f984bfaf-7fdd-42bf-8d2e-9ed4dbd005ea"],
Cell[112379, 2232, 5045, 70, 34, "Output",ExpressionUUID->"4e8cafaa-a9ef-4837-a4f9-0407ab0e4b4a"]
}, Open  ]],
Cell[117439, 2305, 486, 11, 30, "Input",ExpressionUUID->"4b1b8b80-809b-41ac-87b0-08c165f6fafc"],
Cell[CellGroupData[{
Cell[117950, 2320, 5419, 125, 241, "Input",ExpressionUUID->"3e082364-d1a3-44c9-a2b9-fcd68a6b8ecc"],
Cell[123372, 2447, 2568, 43, 51, "Output",ExpressionUUID->"3efe146c-348e-4d83-b98e-19d2b5ce9ade"],
Cell[125943, 2492, 2406, 36, 34, "Output",ExpressionUUID->"08febc6e-0442-4460-9ab7-6a9f22605f60"],
Cell[128352, 2530, 3068, 61, 51, "Output",ExpressionUUID->"11175e6e-7871-457a-b542-f17ec56ea14a"],
Cell[131423, 2593, 7482, 209, 363, "Output",ExpressionUUID->"07fc00e0-b154-4757-88b0-d6599461984c"],
Cell[138908, 2804, 7268, 192, 362, "Output",ExpressionUUID->"cec53faf-5a98-4e0b-aced-251270786b53"],
Cell[146179, 2998, 5072, 119, 206, "Output",ExpressionUUID->"894d189b-e932-4214-aa11-bbf1a3ca2a27"]
}, Open  ]],
Cell[151266, 3120, 418, 11, 30, "Input",ExpressionUUID->"292925a4-7466-42a1-8b4d-7995f8893cf8"],
Cell[CellGroupData[{
Cell[151709, 3135, 2043, 50, 241, "Input",ExpressionUUID->"aad5649c-604a-4b06-9052-1f6831a87d81"],
Cell[153755, 3187, 2673, 65, 203, "Output",ExpressionUUID->"b286287c-3cf3-4c38-9149-032902bab83f"]
}, Open  ]],
Cell[156443, 3255, 406, 8, 30, "Input",ExpressionUUID->"0c5ae5f3-db8b-4582-bda2-739b34a723d5"],
Cell[CellGroupData[{
Cell[156874, 3267, 4160, 115, 283, "Input",ExpressionUUID->"328e9f5c-97d1-4f52-b9c7-86b3b95d704f"],
Cell[161037, 3384, 9816, 140, 34, "Output",ExpressionUUID->"302aad81-cd3e-4ffb-83cc-baafa36003b3"],
Cell[170856, 3526, 9838, 142, 34, "Output",ExpressionUUID->"cd632713-9c65-4435-b83f-9a1ad75f4c59"],
Cell[180697, 3670, 9842, 142, 34, "Output",ExpressionUUID->"c6bbb923-01f0-4fd7-b8e8-c99aef1c8faf"],
Cell[190542, 3814, 9882, 142, 34, "Output",ExpressionUUID->"f9370075-a2e3-4d9b-8c82-aa693a6435d7"],
Cell[200427, 3958, 9856, 142, 34, "Output",ExpressionUUID->"2171083b-4f24-4316-bd79-47287a06472d"],
Cell[210286, 4102, 9878, 142, 34, "Output",ExpressionUUID->"19b34f3b-493a-4c80-aadd-bf38cbde8120"],
Cell[220167, 4246, 9856, 142, 34, "Output",ExpressionUUID->"92947591-f9e0-4e54-8d0b-3091a6feb478"],
Cell[230026, 4390, 9841, 141, 34, "Output",ExpressionUUID->"07487f20-056b-48c9-add5-207fd3cb31a9"],
Cell[239870, 4533, 9863, 142, 34, "Output",ExpressionUUID->"6e5193ef-a32d-442d-b396-9c89dce95e22"],
Cell[249736, 4677, 9860, 142, 34, "Output",ExpressionUUID->"9fcb67b5-8c6c-42eb-85c7-cb29f6fcf988"],
Cell[259599, 4821, 9902, 143, 34, "Output",ExpressionUUID->"a425231c-818e-4bfd-bf1f-202e4a6b24b3"],
Cell[269504, 4966, 9884, 143, 34, "Output",ExpressionUUID->"4f1e63f5-232a-4787-ba8c-fde4dccb69c0"],
Cell[279391, 5111, 9889, 143, 34, "Output",ExpressionUUID->"60cc782b-32f6-4c01-9d8a-6039d30c1695"]
}, Open  ]],
Cell[289295, 5257, 1311, 31, 94, "Input",ExpressionUUID->"7faa8ba0-b1f3-4c03-b25f-7aa9c12fc9a8"],
Cell[CellGroupData[{
Cell[290631, 5292, 2275, 54, 136, "Input",ExpressionUUID->"86397e2c-4f5f-4431-bb8a-c61efa36ba96"],
Cell[292909, 5348, 1375, 24, 93, "Message",ExpressionUUID->"ac5cec7d-4ad9-4e38-ae59-e1d31e95663e"],
Cell[294287, 5374, 1949, 28, 34, "Output",ExpressionUUID->"d13a9a08-7f18-47c2-9037-c7e6d67453c0"]
}, Open  ]],
Cell[296251, 5405, 357, 7, 30, "Input",ExpressionUUID->"ce8ac056-40c2-4a88-9f86-b84ccf3c0917"],
Cell[CellGroupData[{
Cell[296633, 5416, 9156, 250, 577, "Input",ExpressionUUID->"feff9944-d202-4332-a89d-a32f129d047d"],
Cell[305792, 5668, 10181, 143, 34, "Output",ExpressionUUID->"ba945d86-6975-46d2-8878-c3863135b7aa"],
Cell[315976, 5813, 10183, 143, 34, "Output",ExpressionUUID->"81841066-400a-4a85-b7d4-5635fde2de7c"],
Cell[326162, 5958, 10181, 143, 34, "Output",ExpressionUUID->"905f5d18-d39f-4437-a98f-b65faa648759"],
Cell[336346, 6103, 10181, 143, 34, "Output",ExpressionUUID->"f38b9637-d368-4d91-aead-be980b7c024a"],
Cell[346530, 6248, 10183, 143, 34, "Output",ExpressionUUID->"debdc9bf-d6df-4c6d-8531-de5d31d4368b"],
Cell[356716, 6393, 10181, 143, 34, "Output",ExpressionUUID->"fb25d07b-9d56-4151-b292-dbd644ca6713"],
Cell[366900, 6538, 10181, 143, 34, "Output",ExpressionUUID->"7bf57f6d-3e3e-447b-bf69-ad396ab5bb81"],
Cell[377084, 6683, 10183, 143, 34, "Output",ExpressionUUID->"c61e9811-499d-435b-9237-a1696c9f09ab"],
Cell[387270, 6828, 10181, 143, 34, "Output",ExpressionUUID->"f77f470b-062d-4442-bde6-0a890bc219a3"],
Cell[397454, 6973, 10180, 143, 34, "Output",ExpressionUUID->"4f9dbf12-3612-4836-9530-f514a1b818fd"],
Cell[407637, 7118, 10183, 143, 34, "Output",ExpressionUUID->"4bc77d13-36f0-41db-814b-c6d4a1dfc0f6"],
Cell[417823, 7263, 10178, 143, 34, "Output",ExpressionUUID->"866fc5d0-af05-458f-a401-be397fdfc2ea"],
Cell[428004, 7408, 10177, 143, 34, "Output",ExpressionUUID->"52b6690e-fc7c-49be-ac80-d7912994e998"],
Cell[438184, 7553, 10200, 144, 34, "Output",ExpressionUUID->"3a0c73a5-1c0e-4ad8-9f42-b317903030bb"]
}, Open  ]],
Cell[448399, 7700, 657, 13, 30, "Input",ExpressionUUID->"04cfdf2a-9be1-452d-a064-2b7e804b8d17"],
Cell[CellGroupData[{
Cell[449081, 7717, 2900, 73, 199, "Input",ExpressionUUID->"2e53c7d4-cea8-4429-99b0-d093a5c2e55a"],
Cell[451984, 7792, 718, 12, 34, "Output",ExpressionUUID->"2cdc05bb-fafa-4808-adb1-0ba5796f58b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[452739, 7809, 3295, 84, 220, "Input",ExpressionUUID->"19408c48-fe3d-45b2-bda1-288e7e0667ca"],
Cell[456037, 7895, 1710, 25, 34, "Output",ExpressionUUID->"ff5a931a-ed9f-4ce6-9ae9-f03ed438bbc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457784, 7925, 2962, 66, 178, "Input",ExpressionUUID->"fe26e41e-69b9-4184-93a2-8a25d7d15871"],
Cell[460749, 7993, 1518, 23, 34, "Output",ExpressionUUID->"9cd3518e-ac01-4b77-819f-15a5c51a9898"],
Cell[462270, 8018, 1517, 23, 34, "Output",ExpressionUUID->"80db8fd2-98a5-49de-b0e6-d72941e9e0d3"],
Cell[463790, 8043, 1517, 23, 34, "Output",ExpressionUUID->"86cc3b08-917b-4126-a528-d34a41c87000"]
}, Open  ]],
Cell[465322, 8069, 267, 6, 30, "Input",ExpressionUUID->"519e646d-a8c6-4ff0-90b8-060ac0c33a98"],
Cell[CellGroupData[{
Cell[465614, 8079, 1192, 27, 52, "Input",ExpressionUUID->"156f7f72-44e0-44da-931e-f18bd376078f"],
Cell[466809, 8108, 1298, 19, 34, "Output",ExpressionUUID->"75846d3d-a276-43e2-b285-10b666f39981"]
}, Open  ]],
Cell[CellGroupData[{
Cell[468144, 8132, 3232, 69, 157, "Input",ExpressionUUID->"2f62d3e1-d900-4fe6-96bf-b909cb7bf47b"],
Cell[471379, 8203, 3163, 45, 34, "Output",ExpressionUUID->"d7245123-4d3b-4ace-ab4f-66d68eceb066"]
}, Open  ]],
Cell[CellGroupData[{
Cell[474579, 8253, 1669, 36, 73, "Input",ExpressionUUID->"0b69753c-2203-43ed-aeae-ab690a783fa9"],
Cell[476251, 8291, 2299, 33, 34, "Output",ExpressionUUID->"e5954598-06e6-49e8-b259-15016791fa21"],
Cell[478553, 8326, 2298, 33, 34, "Output",ExpressionUUID->"a71adadb-4348-4aeb-83d5-1ba42b2c056f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480888, 8364, 1190, 28, 52, "Input",ExpressionUUID->"2ba63139-7154-495a-9e7a-ca8f1608a754"],
Cell[482081, 8394, 1161, 17, 34, "Output",ExpressionUUID->"39fb59af-5e9c-4430-ab65-029d0a35c2e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[483279, 8416, 2496, 59, 136, "Input",ExpressionUUID->"0ad52661-98bf-4a58-a3a4-25a81e5dbe65"],
Cell[485778, 8477, 917, 17, 34, "Output",ExpressionUUID->"6a8cb45d-45e1-49b5-9039-0113ce30f593"]
}, Open  ]],
Cell[CellGroupData[{
Cell[486732, 8499, 2499, 59, 136, "Input",ExpressionUUID->"a4b565af-ee52-41e8-a952-c49d74c8c7b1"],
Cell[489234, 8560, 921, 17, 34, "Output",ExpressionUUID->"2d97e172-690c-40d4-836e-2add6d1a91c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[490192, 8582, 1671, 35, 73, "Input",ExpressionUUID->"808e4bc2-22f3-4be3-a7bb-352c83162b01"],
Cell[491866, 8619, 2786, 40, 34, "Output",ExpressionUUID->"f9913f70-7dc0-4195-a963-1177dc7dab73"],
Cell[494655, 8661, 2758, 40, 34, "Output",ExpressionUUID->"b240dbff-2124-42b5-8e84-7ca86a0568ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497450, 8706, 3298, 80, 199, "Input",ExpressionUUID->"5381081c-85b7-41a9-bce7-37fc7c984e4e"],
Cell[500751, 8788, 1482, 22, 34, "Output",ExpressionUUID->"837fdcff-0a38-47b2-8ccc-d03f69a9b42a"]
}, Open  ]],
Cell[502248, 8813, 403, 8, 30, "Input",ExpressionUUID->"01e42acd-6525-4d8a-bb01-44133678eab9"],
Cell[CellGroupData[{
Cell[502676, 8825, 2397, 41, 73, "Input",ExpressionUUID->"bc614065-6043-4f43-a41b-87825d0713dd"],
Cell[505076, 8868, 8930, 126, 34, "Output",ExpressionUUID->"8b294788-02be-4077-b87f-254fcca6e266"],
Cell[514009, 8996, 8933, 126, 34, "Output",ExpressionUUID->"54108084-ef93-406a-a263-7d01ed4a8850"]
}, Open  ]]
}
]
*)



==> anc/SieveFunctions.m <==
(* ::Package:: *)

(* -*-Mathematica-*-  code *)

(* Time-stamp: <SieveFunctions.m: 11-Feb-2009 sievetheorybook@math.uiuc.edu> *)

(*
 * Code for computation of "sieve functions" described in the book A
 * HIGHER-DIMENSIONAL SIEVE METHOD WITH WITH PROCEDURES FOR COMPUTING SIEVE
 * FUNCTIONS, by Harold G. Diamond, H. Halberstam, and William F. Galway.
 *
 * Please note that we cannot guarantee the accuracy of any results
 * computed with this package.  Questions about or comments on this package
 * should be addressed to sievetheorybook@math.uiuc.edu.
 *)

(* :Title:  SieveFunctions.m -- utilities for computing functions used in sieve theory. *)
(* :Author:  William F. Galway *)
(* :Copyright: 2009 by William F. Galway *)
(* :Package Version: 0.9 *)
(* :Mathematica Version: 5.2  *)

(*********************************************************************************
 * KNOWN BUGS AND ISSUES:
 * -- When kappa is large and u is much larger than kappa, e.g. kappa=10, u=100,
 *   then evaluating UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u],
 *   generates messages that
 *      "$RecursionLimit::reclim: Recursion depth of 256 exceeded",
 *   at which point Mathematica may crash.
 *********************************************************************************)

BeginPackage["SieveFunctions`"]

SieveFunctions::usage =
"SieveFunctions is not a function, but Options[SieveFunctions] gives
the default options for the functions UpperSieveFunc[...],
LowerSieveFunc[...], SieveP[...], SieveQ[...]."

AlphaBeta::usage =
"AlphaBeta is an option for many of the functions in the
SieveFunction package which should have one of the two forms
AlphaBeta->{alpha,beta}, where alpha>=beta are real numbers, or the
form AlphaBeta->Automatic."

ComputationMethod::usage = "ComputationMethod is an option for many of
the functions in the SieveFunctions package that specifies the
preferred method for computing those functions.  Choices include
ComputationMethod->IntegralRep; ComputationMethod->DDE; and the
default ComputationMethod->Automatic, which specifies, in effect, that
a mixture of ComputationMethod->IntegralRep and ComputationMethod->DDE
should be used in such a way as to attempt optimally to balance
accuracy against speed.  See the documentation for IntegralRep,
RightIntegralRep, LeftIntegralRep, and DDE for further details.
Also, note that the ComputationMethod option will be ignored when
there is no corresponding method for computing a given function."

IntegralRep::usage =
"IntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->IntegralRep specifies that the function should be
computed, when it makes sense to do so, using an integral
representation for that function (usually a contour integral).  See
also the documentation for LeftIntegralRep and RightIntegralRep."

LeftIntegralRep::usage =
"LeftIntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->LeftIntegralRep applies to the computation of
sigmaFunc and jFunc, and specifies that the function should be
computed using a contour integral representation for that function
where the contour passes to the left of the origin."

RightIntegralRep::usage =
"RightIntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->RightIntegralRep applies to the computation of
sigmaFunc and jFunc, and specifies that the function should be
computed using a contour integral representation for that function
where the contour passes to the right of the origin."

DDE::usage =
"DDE is a choice for the option ComputationMethod,
ComputationMethod->DDE specifies that the function should be computed
by numerical integration of the delay differential equation satisfied
by that function."

Ein::usage =
"Ein[z] = Integrate[(1-Exp[-s])/s,{s,0,z}] and is an entire function
(an exponential integral).  It is implemented as
 EulerGamma + Log[z] + ExpIntegralE[1,z]."

jLaplace::usage =
"jLaplace[kappa,z] is the Laplace transform of the Grupp-Richert
\"j\" function:  jFunc[kappa,u]."

jIntegrand::usage =
"jIntegrand[kappa,u,z] is the integrand used to compute jFunc[kappa,u]
by the inverse Laplace transform integral formula."

jSadIter::usage =
"jSadIter[kappa,u,z0] refines an approximation z0 to the negative real
saddle-point of jIntegrand[kappa,u,z]."

jSad::usage =
"jSad[kappa,u] returns the negative real saddle-point of
jIntegrand[kappa,u,z].  jSad[kappa,u,m] returns the saddle-point
with negative real part, and imaginary part near 2*Pi*m."

jIntLeftPath::usage =
"jIntLeftPath[kappa,u,digits] returns points {z0,z1, ...} defining a path in the
complex plane to be used by NIntegrate[jIntegrand[kappa,u,z], {z, z0, z1, ...}] in
approximating jFuncInternal[LeftIntegralRep,...] to digits worth of accuracy."

jIntRightPath::usage =
"jIntRightPath[kappa,u,digits] returns points {z0,z1, ...} defining a path in the
complex plane to be used by NIntegrate[jIntegrand[kappa,u,z], {z, z0, z1, ...}] in
approximating jFuncInternal[RightIntegralRep,...] to digits worth of accuracy."

jFuncSeg0::usage =
"jFuncSeg0[kappa,u] returns jFunc[kappa,u], valid for 0<u<=1."

jFunc::usage =
"jFunc[kappa,u] returns the value of the \"j\" sieve function of u with parameter
kappa >= 1;  jFunc[...] also takes optional arguments, see
Options[jFunc] for further details."

sigmaFunc::usage =
"sigmaFunc[kappa,u] = jFunc[kappa, u/2].  See the documentation for
jFunc.  sigmaFunc[...] takes the same optional arguments as jFunc."

AdjointSieveP::usage =
"AdjointSieveP[kappa,u] returns the value of the \"p\" sieve function of u with parameter
kappa>0.  When kappa<=1 it is important that u>0."

qIntegrand::usage =
"qIntegrand[kappa,u,z] is the integrand of a contour-integral used in
the computation of AdjointSieveQ[kappa,u]."

LoglikeXi::usage =
"LoglikeXi[t] is defined to be the solution \"x\" to t=(e^x-1)/x."

DLogqIntegrand::usage =
"DLogqIntegrand[kappa,u,z] is the logarithmic derivitive with respect
to z of qIntegrand[kappa,u,z]."

AdjointSieveQ::usage =
"AdjointSieveQ[kappa,u] returns the value of the \"q\" sieve function with parameters
kappa>0, u>0.  When 2*kappa is an integer the result is a polynomial
in u, so u <= 0 is acceptable in that case."

qPoly::usage =
"qPoly[deg,u] returns AdjointSieveQ[(deg+1)/2, u], where deg is a non-negative
integer."

qPolyCoef::usage =
"qPolyCoef[deg,n] is defined so that
 qPoly[deg,u] = Sum[(-1)^n*Binomial[deg,n]*qPolyCoef[deg,n]*u^(deg-n), {n,0,deg}]."

qDDEcheck::usage =
"qDDEcheck[kappa] returns
D[u*AdjointSieveQ[kappa,u], u] - kappa*(AdjointSieveQ[kappa,u]+AdjointSieveQ[kappa,u+1]),
which should yield (or simplify to) zero.  (Only works when 2*kappa is
an integer.)"

qIntegralCheck::usage =
"qIntegralCheck[kappa,u] returns
(u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] - kappa*Integrate[AdjointSieveQ[kappa,t],{t,u,u+2}],
which should return zero (or near zero, when 2*kappa is not an integer)."

CriticalRatio::usage =
"CriticalRatio is the value of r := u/kappa at which the \"interesting\"
saddle point of qIntegrand[kappa,u,z] leaves the real axis.  (The
saddle point is real for r>CriticalRatio and complex-valued for
r<CriticalRatio.)"

qSadNewtonIteration::usage =
"qSadNewtonIteration[r,z] uses Newton's method to map z to a better
approximation of the \"interesting\" saddle point of
qIntegrand[kappa,u,z], where r := u/kappa."

qSadApproxBigRatio::usage =
"qSadApproxBigRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably larger than CriticalRatio."

qSadApproxSmallRatio::usage =
"qSadApproxSmallRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably smaller than CriticalRatio."

qSadApproxIntermediateRatio::usage =
"qSadApproxIntermediateRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably near CriticalRatio."

qSadApprox::usage =
"qSadApprox[u/kappa] gives a rough approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for u/kappa > 0."

qSad::usage =
"qSad[u/kappa] gives a good approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z]."

qIntPath::usage =
"qIntPath[kappa,u] returns points {z0,z1, ...} defining a path in the complex
plane to be used by NIntegrate[qIntegrand[kappa,u,z], {z, z0, z1, ...}] in
computing AdjointSieveQ[...]."

PiSieveFunc::usage =
"Can be called as PiSieveFunc[kappa,u,v], or as PiSieveFunc[kappa,u] :=
PiSieveFunc[kappa,u,u]."

PiTildeSieveFunc::usage =
"PiTildeSieveFunc[kappa,u] := PiSieveFunc[kappa,u,u-1]."

XiSieveFunc::usage =
"Can be called as XiSieveFunc[kappa,u,v], or as XiSieveFunc[kappa,u] :=
XiSieveFunc[kappa,u,u]."

XiTildeSieveFunc::usage =
"XiTildeSieveFunc[kappa,u] := XiSieveFunc[kappa,u,u-1]."

alphaSearchSieveFunc::usage =
"One of the roots of alphaSearchSieveFunc[kappa,u]==0 is u=alphaParam[kappa];
this is the function l(u) in the notation of Diamond and Halberstam."

betaSearchSieveFunc::usage =
"betaSearchSieveFunc[kappa,alpha,u]:=IwaniecInnerQ[kappa,u,alpha,u]/u^(2*kappa-1),
where the denominator is chosen to keep the magnitude of
betaSearchSieveFunc[...,u] bounded as u->Infinity.
betaSearchSieveFunc[kappa,alphaParam[kapp],betaParam[kappa]] = 0, in theory."

ChopUpInterval::usage =
"ChopUpInterval[u0,u1,avec] returns a list {u0,...,u1} where the entries are in
increasing order and intervening entries are congruent modulo 1 to one of the
avec[[k]] and the entries congruent modulo 1 to avec[[k]] are >= avec[[k]]."

UpperSieveFunc::usage =
"UpperSieveFunc[kappa,u] is the sieve upper bound function
F(u), of dimension kappa, satisfying its defining delay differential
equation up to the limits of accuracy of the numerical method used."

UpperSieveFuncInternal::usage = "Internal function."

UpperSieveFuncSegment::usage =
"Internal function used to implement UpperSieveFunc."

LowerSieveFunc::usage =
"LowerSieveFunc[kappa,u] is the sieve lower bound function f(u), of
dimension kappa, satisfying its defining delay differential equation
up to the limits of accuracy of the numerical method used."

LowerSieveFuncInternal::usage = "Internal function."

LowerSieveFuncSegment::usage =
"Internal function used to implement LowerSieveFunc."

SieveP::usage =
"SieveP[kappa,u] == UpperSieveFunc[kappa,u] +
LowerSieveFunc[kappa,u].  Optional arguments are the same as for
UpperSieveFunc[...] and LowerSieveFunc[...]."

SieveQ::usage =
"SieveQ[kappa,u] == UpperSieveFunc[kappa,u] - LowerSieveFunc[kappa,u].
Optional arguments are the same as for UpperSieveFunc[...] and
LowerSieveFunc[...]."

IwaniecInnerP::usage =
"IwaniecInnerP[kappa,u] is an expression involving an integral that should
be a constant as a function of u, for u >= alpha >= beta >= 2.  Note
that alpha and beta can be passed as optional arguments using the form
IwaniecInnerP[kappa,u,AlphaBeta->{alpha,beta}]."

IwaniecInnerQ::usage =
"IwaniecInnerQ[kappa,u] is an expression involving an integral that should
be a constant as a function of u, for u >= alpha >= beta >= 2.  Note
that alpha and beta can be passed as optional arguments using the form
IwaniecInnerQ[kappa,u,AlphaBeta->{alpha,beta}]."

IwaniecInnerPintegrand::usage =
"IwaniecInnerPintegrand[kappa,u,alpha,beta] is the integrand evaluated by
IwaniecInnerP[...]."

IwaniecInnerQintegrand::usage =
"IwaniecInnerQintegrand[kappa,u,alpha,beta] is the integrand evaluated by
IwaniecInnerQ[...]."

alphaInterpolatingFunction::usage =
"alphaInterpolatingFunction is an InterpolatingFunction for which
alphaInterpolatingFunction[kappa] approximates alphaParam[kappa]."

betaInterpolatingFunction::usage =
"betaInterpolatingFunction is an InterpolatingFunction for which
betaInterpolatingFunction[kappa] approximates betaParam[kappa]."

OldalphaInterpolatingFunction::usage =
"OldalphaInterpolatingFunction is a previously calculated version of
alphaInterpolatingFunction, retained for comparison and \"quality
control\" tests."

OldbetaInterpolatingFunction::usage =
"OldbetaInterpolatingFunction is a previously calculated version of
betaaInterpolatingFunction, retained for comparison and \"quality
control\" tests."

AlphaBetaExtrapolate::usage =
"AlphaBetaExtrapolate extends the range of alphaInterpolatingFunction
and betaInterpolatingFunction by 0.5."

AlphaBetaParams::usage =
"AlphaBetaParams[kappa] returns the \"proper\" values of {alpha,beta}
to pass to UpperSieveFunc[kappa,u,alpha,beta],
LowerSieveFunc[kappa,u,alpha,beta], etc."

alphaParam::usage =
"alphaParam[kappa] returns the \"proper\" value of alpha to pass to
UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u], etc."

betaParam::usage =
"betaParam[kappa] returns the \"proper\" value of beta to pass to
UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u], etc."

Begin["`Private`"]

LoglikeXi[t_?NumberQ] := 
  Module[{xi},
         (* Our starting guess for the solution is somewhat arbitrarily
          * split into 3 different cases, based on the size of "t".
          *)
          xi/.FindRoot[t==(Exp[xi]-1)/xi,
                       {xi,Piecewise[{{Log[t]+Log[1+Log[t]], t>2},
                                     {-1/t, t<0.5}},
                                     2*t-1]}][[1]]
        ] /; t>0;
(*
 * Note that Mathematica is not clever enough to deduce that all
 * singularities and branch-cuts cancel in this definition, giving an
 * entire function of z.
 *)
Ein[z_] := EulerGamma + Log[z] + ExpIntegralE[1,z];

jLaplace[kappa_,z_] := Exp[-kappa*Ein[z]]/z;

jIntegrand[kappa_?NumberQ,u_?NumberQ,z_?NumberQ] := Exp[u*z]*jLaplace[kappa,z];

jSadIter[kappa_,u_,z_] := Log[kappa/(1+kappa-u*z)];

jSad[kappa_,u_] := jSad[kappa,u,0];

(*
 * This would be faster if we'd switch to something like
 * FindRoot[u*z + kappa*Exp[-z] - kappa-1 == 0, ...] after a few
 * iterations of jSadIter.
 *)
jSad[kappa_,u_,m_] := FixedPoint[(2*Pi*I*m + jSadIter[kappa,u,#])&, -Log[1.0+1/kappa]];

(*
 * jIntLeftPath[...] returns a list of consecutive saddle-points of jIntegrand[...],
 * which lie to the left of the origin, truncated at the first saddle point at which the
 * integrand is bounded by "eps" as calculated below.
 *)
jIntLeftPath[kappa_,u_,digits_] :=
  Module[{m,path = {jSad[kappa,u,0], jSad[kappa,u,1]}, zsad, eps},
         eps = 10.0^(-digits)/2;
         For[m=2, Abs[jIntegrand[kappa,u, (zsad=jSad[kappa,u,m])]] > eps, m++,
             path = Append[path, zsad];
         ];
         (*  Include the last saddle point for good measure.  *)
         path = Append[path, zsad];
         path
  ];

octahedralBasisPoint = Exp[2*Pi*I/16];
OctahedralPathPoints =
  {1,
   octahedralBasisPoint/Re[octahedralBasisPoint],
   (I/octahedralBasisPoint)/Re[octahedralBasisPoint]};

(*
 * jIntRightPath[...] returns a path suitable for jIntegrand[...], this
 * path passes through the real saddle point to the right of the
 * origin and then moves to the left of the imaginary axis to pass
 * through one or more additional saddle points, truncated at the
 * first saddle point at which the integrand is bounded by "eps" as
 * calculated below.
 *)
jIntRightPath[kappa_,u_,digits_] :=
  Module[{m, zsad, rslt, eps, val},
         If[1+kappa > 10*u,
           (*
            * If the saddle point is too far to the right (>10,
            * roughly), then we don't bother to pass through the saddle
            * point.
            *)
            zsad = 10,
            (*
             * Otherwise set zsad to a rough approximation to
             * its ultimate value.
             *)
            zsad = (1+kappa)/u;
            (* Then we give FindRoot[...] an even better starting
             *  approx. to start off with.
             *)
            zsad = z/.FindRoot[u*z-(1+kappa)+kappa*Exp[-z]==0,
                             {z,zsad-Exp[-zsad]*kappa/u}][[1]];
            (* zsad is the location of the positive real saddle point of
             * jIntegrand[...].
             *)
         ];

         path = zsad*OctahedralPathPoints;
         eps = 10.0^(-1-digits)*Abs[jIntegrand[kappa,u,zsad]];
         For[m=Ceiling[zsad/(2*Pi)], 
             Abs[jIntegrand[kappa,u, (zsad=jSad[kappa,u,m])]] > eps,
             m++,
             path = Append[path, zsad];
         ];
         path = Append[path, zsad];
         path
  ];

jFuncSeg0[kappa_,u_] := Exp[-kappa*EulerGamma]*u^kappa/Gamma[kappa+1];

(* By convention, jFunc[kappa,u] == 0 for u<=0.  *)
jFuncInternal[method_,kappa_?NumberQ,u_?NumberQ] := 0 /; u<=0;


(* This handles most cases cases with 0<u<=1. *)
(* NOTE, because of "fuzz" in Mathematica we phrase this as u-1 <= 0,
 * since, for example, Mathematica will find 1+2.0^(-48) <= 1, even though 
 * (1+2.0^(-48))-1 evaluates to 3.552713678800501*^-15 (at default machine precision
 * on the machine I tested it on).
 *)
jFuncInternal[method_?(MemberQ[{DDE,Automatic,IntegralRep},#]&),kappa_?NumberQ,u_?NumberQ] :=
  jFuncSeg0[kappa,u] /; u-1 <= 0;

(*
 * When ComputationMethod->IntegralRep, u>1, jFunc is implemented as an
 * inverse Laplace transform choosing a path based on the relative
 * sizes of u versus kappa,  to "encourage" getting the most accurate
 * possible result.
 *)
jFuncInternal[IntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  If[u<=kappa, jFuncInternal[RightIntegralRep,kappa,u],
               jFuncInternal[LeftIntegralRep,kappa,u]];

jFuncInternal[LeftIntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  Module[{z,digits = 8, path},
         (* Note "z" plays a symbolic role here. *)
         path = {z, Sequence @@ jIntLeftPath[kappa, u, digits]};
         1 + Im[NIntegrate[jIntegrand[kappa,u,z], Evaluate[path],
                           AccuracyGoal->digits, MaxRecursion->20]
             ]/Pi
  ];

jFuncInternal[RightIntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  Module[{z,digits = 8, path},
         (* Note "z" plays a symbolic role here. *)
         path = {z, Sequence @@ jIntRightPath[kappa, u, digits]};
         Im[NIntegrate[jIntegrand[kappa,u,z], Evaluate[path], MaxRecursion->20]]/Pi
  ];

jFuncInternal[Automatic,kappa_?NumberQ,u_?IntegerQ] :=
  jFuncInternal[IntegralRep,kappa,u];

(*
 * This handles ComputationMethod->DDE and ComputationMethod->Automatic
 * when u>1, u not an integer.
 *)
jFuncInternal[method_?(MemberQ[{DDE, Automatic},#]&), kappa_?NumberQ, u_?NumberQ] :=
  Module[{u1=Floor[u]},
         u1 = If[u>u1,u1,u1-1];
         jFuncViaDDESegment[method,kappa,u1,u1+1][u]
        ] /; u-1 > 0;

(*
 * Return (and store a cached copy of) an InterpolatingFunction object giving
 * jFunc[kappa,u] for u1 <= u<= u2.
 *)
jFuncViaDDESegment[method_,kappa_?NumberQ,u1_?IntegerQ,u2_?IntegerQ] :=
  jFuncViaDDESegment[method,kappa,u1,u2] =
    Module[{u,j},
           j/.NDSolve[{j[u1] == jFuncInternal[method,kappa,u1],
                       u*D[j[u],u] == kappa*(j[u]-jFuncInternal[method,kappa,u-1])},
                      j,{u,u1,u2}, AccuracyGoal->Infinity][[1]]
          ];

Options[jFunc] = {ComputationMethod->Automatic};

jFunc[kappa_?NumberQ,u_?NumberQ, opts___?OptionQ] :=
 jFuncInternal[ComputationMethod/.{opts}/.Options[jFunc],kappa,u];

Options[sigmaFunc] = {ComputationMethod->Automatic};

sigmaFunc[kappa_,u_,opts___?OptionQ] :=
 jFunc[kappa, u/2, Sequence @@ Join[{opts},Options[sigmaFunc]]];

(*
 * AdjointSieveP[kappa,u] is implemented as a Laplace transform.
 *)
AdjointSieveP[kappa_?NumberQ,u_?NumberQ]  :=
  Module[{t},
         NIntegrate[Exp[-u*t - kappa*Ein[t]],{t,0,Infinity}]] /; kappa>0;

qIntegrand[kappa_,u_,z_] := Exp[u*z + kappa*(Ein[-z] - 2*Log[z])];

DLogqIntegrand[kappa_, u_, z_] := u - kappa*(1+Exp[z])/z;

(*
 * Note: in the Diamond-Halberstam sieve book, the authors observe
 * that qPolyCoef[deg,n] is a polynomial in kappa=(deg+1)/2.  We don't
 * use that fact here, since it would give an O(deg^2) running time to
 * compute qPoly[deg,u], while this approach should give an O(deg)
 * running time (with, of course, a different and perhaps "worse"
 * O-constant).
 *)

qPolyCoef[deg_Integer,0] = 1;

(* Note that (deg+1)/2 denotes "kappa". *)
qPolyCoef[deg_Integer,n_Integer] := (qPolyCoef[deg,n] =
   Sum[(-1)^m*Binomial[n-1,m]*qPolyCoef[deg,n-1-m]/(m+1),
       {m,0,n-1}]*(deg+1)/2) /; deg>0;

(*
 * We enclose the following two definitions within a Module[...]
 * to be REALLY sure that no name conflict occurs with "uvar".
 *)
Module[{uvar},
 qPolyInternal[deg_Integer] :=
  qPolyInternal[deg] =
   Sum[(-1)^n*Binomial[deg,n]*qPolyCoef[deg,n]*uvar^(deg-n), {n,0,deg}];

 qPoly[deg_Integer,u_] := (qPolyInternal[deg]/.{uvar->u}) /; deg>=0;
];

CriticalRatio =
 Module[{r}, r /. FindRoot[r*(Log[r]-1)==1, {r,3.59}]];

(*
 * Map z to a better approximation of the "interesting" saddle point
 * of qIntegrand[kappa,u,z], where r = u/kappa.
 *)
qSadNewtonIteration[r_,z_] := ((z-1)*Exp[z]-1)/(Exp[z]-r);

qSadApproxBigRatio[r_] := 2/r + 2/r^2;

qSadApproxSmallRatio[r_] := (Pi*r)^2/2 + (1-r+r^2)*Pi*I;

(*
 * The following has an error of order (r - CriticalRatio), barely
 * good enough?
 *)
qSadApproxIntermediateRatio[r_] :=
  Conjugate[
   Log[CriticalRatio] +
    (r-CriticalRatio - Sqrt[(r-CriticalRatio)^2 + 2*CriticalRatio*Log[CriticalRatio]*(r-CriticalRatio)])/CriticalRatio
  ];

(*
 * The points at which we switch from one approximation to another
 * were determined by trial-and-error.  Piecewise[...] is new to Mathematica 5.1.
 *)
qSadApprox[r_] :=
 Piecewise[{{qSadApproxSmallRatio[r], r < 0.517},
            {qSadApproxBigRatio[r],   r > 5.3}},
           qSadApproxIntermediateRatio[r] (* Default case. *)
          ];

(*
 * Up to 4 Newton iterations suffice for an error bound of 10^(-5) or
 * so, but Newton's method encounters division by zero for
 * r=CriticalRatio.
 *)
qSad[r_] :=
  If[Abs[r-CriticalRatio] < 10.0^(-12), qSadApproxIntermediateRatio[r],
     FixedPoint[qSadNewtonIteration[r,#]&,qSadApprox[r],4]];

(*
 * Note, the integral should run to -Infinity, but Mathematica gets
 * confused by that in some cases, so we use a kludge to truncate the
 * path to a finite range.  ALSO NOTE that qIntPath[...] is a bit
 * dubious for u/kappa near CriticalRatio.
 *)
qIntPath[kappa_, u_] :=
  Module[{zs, zdelt, ztrunc},
    zs=qSad[u/kappa];
    ztrunc = Min[-1,(Log[u] - kappa*(Exp[-1]+EulerGamma) - 20.0)/u];
    If[Im[zs]===0,
       Return[{zs, zs*(1+I),ztrunc + zs*I}],
       zdelt = Sqrt[-1/Residue[DLogqIntegrand[kappa,u,z]/(z-zs)^2,{z,zs}]];
       zdelt = Im[zs]*zdelt/Im[zdelt];
       (* Note that Im[zs-zdelt]==0, to within the limits of numerical accuracy. *)
       Return[{Re[zs-zdelt],
               zs+zdelt,
               Min[Re[zs+zdelt], ztrunc] + I*Max[1,Im[zs+zdelt]]}
             ];
      ];
  ];

AdjointSieveQ[kappa_,u_] := qPoly[2*kappa-1,u] /; IntegerQ[2*kappa] && kappa>0;

(* WHY do we do the {Complex[x_,y_] -> x + I*y} below?  *)
AdjointSieveQ[kappa_?NumberQ,u_?NumberQ] :=
  Module[{z, path},
         path = {z, Sequence @@ qIntPath[kappa,u]}/.{Complex[x_,y_] -> x + I*y};
         Gamma[2*kappa]*Im[NIntegrate[qIntegrand[kappa,u,z],Evaluate[path]]]/Pi
        ] /; !IntegerQ[2*kappa];

qDDEcheck[kappa_] := Simplify[D[u*AdjointSieveQ[kappa,u], u] - kappa*(AdjointSieveQ[kappa,u]+AdjointSieveQ[kappa,u+1])];

qIntegralCheck[kappa_, u_] :=
 ((u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] -
    kappa*Integrate[AdjointSieveQ[kappa,t],{t,u,u+2}] // Simplify) /; IntegerQ[2*kappa];

qIntegralCheck[kappa_?NumberQ, u_?NumberQ] :=
  Module[{t},
         (u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] -
           kappa*NIntegrate[AdjointSieveQ[kappa,t],{t,u,u+2}] /; !IntegerQ[2*kappa]];

PiSieveFunc[kappa_?NumberQ, u_?NumberQ, v_?NumberQ] :=
  Module[{t},
         u*AdjointSieveP[kappa,u]/sigmaFunc[kappa,u] +
          kappa*NIntegrate[AdjointSieveP[kappa,t+1]/sigmaFunc[kappa,t],{t,v-1,u}]];

PiSieveFunc[kappa_, u_] := PiSieveFunc[kappa,u,u];

PiTildeSieveFunc[kappa_, u_] := PiSieveFunc[kappa,u,u-1];

XiSieveFunc[kappa_?NumberQ, u_?NumberQ, v_?NumberQ] :=
  Module[{t},
         u*AdjointSieveQ[kappa,u]/sigmaFunc[kappa,u] -
          kappa*NIntegrate[AdjointSieveQ[kappa,t+1]/sigmaFunc[kappa,t],{t,v-1,u}]];

XiSieveFunc[kappa_, u_] := XiSieveFunc[kappa,u,u];

XiTildeSieveFunc[kappa_, u_] := XiSieveFunc[kappa,u,u-1];

alphaSearchSieveFunc[kappa_,u_] :=
 AdjointSieveQ[kappa,u-1]*(PiTildeSieveFunc[kappa,u]-2) + AdjointSieveP[kappa,u-1]*XiTildeSieveFunc[kappa,u];

betaSearchSieveFunc[kappa_,alpha_,u_] :=
  IwaniecInnerQ[kappa,u,alpha,u]/u^(2*kappa-1);

(*
 * We somewhat sloppily generate ranges for each member of avec and then use
 * Union to sort the results and  eliminate duplicate entries.
 * We eliminate entries that are less than u0, but we cannot generate any which
 * are greater than u1.
 *)
ChopUpInterval[u0_?NumberQ,u1_?NumberQ,avec_List] :=
  Select[Union[{u0,u1}, Flatten[Range[Floor[Max[u0,#]]+Mod[#,1],u1]& /@ avec]],
         (#-u0 >= 0)&];

(*
 * The options for both UpperSieveFunc[...] and LowerSieveFunc[...]
 * are stored as Options[SieveFunctions].
 *)
Options[SieveFunctions] = {ComputationMethod->Automatic, AlphaBeta->Automatic};

UpperSieveFunc[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         UpperSieveFuncInternal[method,alphabeta,kappa,u]
        ];

UpperSieveFuncInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  UpperSieveFuncInternal[method,AlphaBetaParams[kappa,ComputationMethod->method],
                         kappa,u];

UpperSieveFuncInternal[method_,{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  1/sigmaFunc[kappa,u,ComputationMethod->method]  /; alpha-beta>=0 && beta-2>=0 && u>0 && u-alpha<=0;

UpperSieveFuncInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{u0=Ceiling[u], u1, u2},
          u1 = Max[Select[{u0-1,u0-1+Mod[alpha,1], u0-1+Mod[beta,1]}, (#-u < 0)&]];
          u2 = Min[Select[{u0-1+Mod[alpha,1], u0-1+Mod[beta,1],u0}, (#-u >= 0)&]];
          UpperSieveFuncSegment[method,kappa,alphabeta,u1,u2][u]
        ]  /; alpha-beta >= 0 && beta-2 >= 0 && u>0 && u-alpha > 0;

LowerSieveFunc[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         LowerSieveFuncInternal[method,alphabeta,kappa,u]
        ];

LowerSieveFuncInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  LowerSieveFuncInternal[method,AlphaBetaParams[kappa,ComputationMethod->method],
                         kappa,u];

LowerSieveFuncInternal[method_,{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  0  /; alpha-beta>=0 && beta-2>=0 && u>0 && u-beta<=0;

LowerSieveFuncInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{u0=Ceiling[u], u1, u2},
          u1 = Max[Select[{u0-1,u0-1+Mod[alpha,1], u0-1+Mod[beta,1]}, (#-u < 0)&]];
          u2 = Min[Select[{u0-1+Mod[alpha,1], u0-1+Mod[beta,1],u0}, (#-u >= 0)&]];
          LowerSieveFuncSegment[method,kappa,alphabeta,u1,u2][u]
        ]  /; alpha-beta >= 0 && beta-2 >=0 && u>0 && u-beta > 0;

(*
 * Note that we don't bother with AccuracyGoal->Infinity when we do NDSolve[...]
 * below since it should be unnecessary -- because UpperSieveFunc[...] never gets
 * close to zero (at least for alpha=alphaParam[kappa], beta=betaParam[kappa]).
 *)
UpperSieveFuncSegment[method_,kappa_?NumberQ,alphabeta:{alpha_?NumberQ,beta_?NumberQ},
                      u1_?NumberQ,u2_?NumberQ] :=
  UpperSieveFuncSegment[method,kappa,alphabeta,u1,u2] =
  Module[{u,F},
         F/.NDSolve[{F[u1]==UpperSieveFuncInternal[method,alphabeta,kappa,u1],
                     D[u^kappa*F[u],u] ==
                       kappa*u^(kappa-1)*LowerSieveFuncInternal[method,alphabeta,kappa,u-1]},
                     F,{u,u1,u2}][[1]]
        ];

(*
 * We need to do further investigation on the proper choice for AccuracyGoal in
 * the code for NDSolve[...] below.  AccuracyGoal->Infinity would seem to be the
 * best choice, since the function can be near zero when u is near beta, but it
 * "confuses" NDSolve when the function is identically zero (for u<=beta).
 *)
LowerSieveFuncSegment[method_,kappa_?NumberQ,alphabeta:{alpha_?NumberQ,beta_?NumberQ},
                      u1_?NumberQ,u2_?NumberQ] :=
 LowerSieveFuncSegment[method,kappa,alphabeta,u1,u2] =
  Module[{u,f},
          f/.NDSolve[{f[u1]==LowerSieveFuncInternal[method,alphabeta,kappa,u1],
                      D[u^kappa*f[u],u] ==
                        kappa*u^(kappa-1)*UpperSieveFuncInternal[method,alphabeta,kappa,u-1]},
                      f,{u,u1,u2}][[1]]
        ];

SieveP[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  UpperSieveFunc[kappa,u,opts] + LowerSieveFunc[kappa,u,opts];

SieveQ[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  UpperSieveFunc[kappa,u,opts] - LowerSieveFunc[kappa,u,opts];

IwaniecInnerP[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         IwaniecInnerPInternal[method,alphabeta,kappa,u]
        ];

IwaniecInnerPInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  IwaniecInnerPInternal[method,AlphaBetaParams[kappa],kappa,u];

IwaniecInnerPInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{t,options = Sequence[ComputationMethod->method,AlphaBeta->alphabeta],
          range = ChopUpInterval[u-1,u,{1,alpha,beta}]},
         u*AdjointSieveP[kappa,u]*SieveP[kappa,u,options] +
          kappa*NIntegrate[IwaniecInnerPintegrand[kappa,t,options],
                           Evaluate[{t, Sequence @@ range}]]] /; alpha-beta >= 0 &&
                                                                 beta-2 >= 0 &&
                                                                 u-1 > 0;

IwaniecInnerPintegrand[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  SieveP[kappa,u,opts]*AdjointSieveP[kappa,u+1];

IwaniecInnerQ[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         IwaniecInnerQInternal[method,alphabeta,kappa,u]
        ];

IwaniecInnerQInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  IwaniecInnerQInternal[method,AlphaBetaParams[kappa],kappa,u];

IwaniecInnerQInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{t,options = Sequence[ComputationMethod->method,AlphaBeta->alphabeta],
          range = ChopUpInterval[u-1,u,{1,alpha,beta}]},
         u*AdjointSieveQ[kappa,u]*SieveQ[kappa,u,options] -
          kappa*NIntegrate[IwaniecInnerQintegrand[kappa,t,options],
                           Evaluate[{t, Sequence @@ range}]]] /; alpha-beta >= 0 &&
                                                                 beta-2 >= 0 &&
                                                                 u-1 > 0;

IwaniecInnerQintegrand[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  SieveQ[kappa,u,opts]*AdjointSieveQ[kappa,u+1];

OldalphaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.91148053729465},
                {2.0, 5.35772744559447},
                {2.5, 6.83999829752238},
                {3.0, 8.37193124087476},
                {3.5, 9.938884278702993},
                {4.0, 11.53179887333135},
                {4.5, 13.144726313935339},
                {5.0, 14.773560564422173},
                {5.5, 16.41534952473994},
                {6.0, 18.06789882325006},
                {6.5, 19.729536743282214},
                {7.0, 21.39895238871602},
                {7.5, 23.0751034155587},
                {8.0, 24.757152857145783},
                {8.5, 26.44440066898821},
                {9.0, 28.136279888607895},
                {9.5, 29.832305732604354},
                {10.0, 31.532073832271813}}
];

OldbetaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.11582102793118},
                {2.0, 4.26645028414864},
                {2.5, 5.44406767347209},
                {3.0, 6.64085945080066},
                {3.5, 7.85146280929457},
                {4.0, 9.07224832988245},
                {4.5, 10.300628297351295},
                {5.0, 11.534709043155392},
                {5.5, 12.773073718692846},
                {6.0, 14.014643713794339},
                {6.5, 15.258587779754821},
                {7.0, 16.50425792691003},
                {7.5, 17.751145703520976},
                {8.0, 18.99885243735298},
                {8.5, 20.247056225760552},
                {9.0, 21.4955099366742},
                {9.5, 22.744012660084884},
                {10.0, 23.992407668870914}}
];

(*
 * Values of alpha[kappa],beta[kappa] were initially provided by Diamond (and
 * Wheeler) up to kappa=2, as given in Table 1 of the paper "A Boundary Value
 * Problem for a Pair of Differential Delay Equations Related to Sieve Theory,
 * II", by Diamond, Halberstam and Richert.  Values for larger kappa were
 * computed by repeated calls to AlphaBetaExtrapolate[...].  We then printed
 * tables of {kappa,alphaParam[kappa]}//InputForm and of
 * {kappa,betaParam[kappa]}//InputForm over the range of kappa listed below and
 * cut-and-pasted the results into this file.
 *)

alphaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.9114803664122135},
                {2.0, 5.35772721287637},
                {2.5, 6.83999806677035},
                {3.0, 8.371931201514588},
                {3.5, 9.9388843575464},
                {4.0, 11.531798689326964},
                {4.5, 13.14472600027376},
                {5.0, 14.773560338450814},
                {5.5, 16.415349546518847},
                {6.0, 18.0678982882347},
                {6.5, 19.72953507336269},
                {7.0, 21.398950084400397},
                {7.5, 23.075102907700888},
                {8.0, 24.757153227573674},
                {8.5, 26.444400589662646},
                {9.0, 28.136279334072093},
                {9.5, 29.832306940018704},
                {10.0, 31.532073341373458}
}];

betaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.1158210084394864},
                {2.0, 4.266450191078886},
                {2.5, 5.444067484665609},
                {3.0, 6.640859342208907},
                {3.5, 7.85146280680935},
                {4.0, 9.072248439870867},
                {4.5, 10.30062836655699},
                {5.0, 11.534709164251854},
                {5.5, 12.77307384200808},
                {6.0, 14.014643812637978},
                {6.5, 15.258588242295511},
                {7.0, 16.504258451747017},
                {7.5, 17.751146059428116},
                {8.0, 18.998852968997024},
                {8.5, 20.2470567471739},
                {9.0, 21.49551049175982},
                {9.5, 22.744013537264475},
                {10.0, 23.99240838782658}
}];


(* By convention we always set the range of alphaInterpolatingFunction
 * and betaInterpolatingFunction to lie 0.5 beyond the last datapoint.
 *)
alphaInterpolatingFunction[[1,1,2]] += 0.5;
betaInterpolatingFunction[[1,1,2]] += 0.5;

(*
 * In AlphaBetaParams IwaniecInnerQ[...] gets huge for larger values of
 * "u", so we scale it down to keep it more nearly constant in
 * magnitude.
 *)

Options[AlphaBetaParams] = {ComputationMethod->Automatic};

AlphaBetaParams[1.0] = N[AlphaBetaParams[1] = {2,2}];

AlphaBetaParams[kappa_?NumberQ, opts___?OptionQ] :=
  AlphaBetaParamsInternal[ComputationMethod/.{opts}/.Options[AlphaBetaParams],kappa];

AlphaBetaParamsInternal[method_,kappa_] :=
  AlphaBetaParamsInternal[method,kappa] =
    Module[{a,b,
            aX = alphaInterpolatingFunction[kappa],
            bX = betaInterpolatingFunction[kappa],
            abPair, scaleFactor},

            scaleFactor = aX^(2*kappa-1);
            abPair = FindRoot[{IwaniecInnerP[kappa,a,
                                         ComputationMethod->method,AlphaBeta->{a,b}]==2,
                               IwaniecInnerQ[kappa,a,
                                         ComputationMethod->method,AlphaBeta->{a,b}]/scaleFactor==0},
                              {a,aX},{b,bX}];
            {a,b}/.abPair];

alphaParam[kappa_?NumberQ] := AlphaBetaParams[kappa][[1]];
betaParam[kappa_?NumberQ] := AlphaBetaParams[kappa][[2]];

(*
 * Note, we force kappa to be an integer multiple of 1/2, as opposed
 * to a multiple of 0.5, since AdjointSieveQ[kappa,u] is a polynomial in the
 * former case, and for kappa in the range we're interested in
 * AdjointSieveQ[...] can be much more quickly evaluated as a polynomial.
 *)
AlphaBetaExtrapolate[] :=
  Module[{kappa=Round[2*alphaInterpolatingFunction[[1,1,2]]]/2,
          a, b, alphaTable, betaTable},

         {a,b} = AlphaBetaParams[kappa];
         alphaTable =
           Append[Table[{k,alphaInterpolatingFunction[k]},{k,1,kappa-0.5,0.5}],
                  {kappa,a}];
         betaTable =
           Append[Table[{k,betaInterpolatingFunction[k]},{k,1,kappa-0.5,0.5}],
                  {kappa,b}];
         alphaInterpolatingFunction = Interpolation[alphaTable];
         betaInterpolatingFunction = Interpolation[betaTable];
         alphaInterpolatingFunction[[1,1,2]] += 0.5;
         betaInterpolatingFunction[[1,1,2]] += 0.5;
        ];

End[]
EndPackage[]

